Gaps in the Most Frequent Sizes of Integer Sumsets

Nathanson observed that, for four-element sets $A$ of integers, the most frequent sizes of the iterated sumset $hA$ are separated by triangular numbers. Senger proved this and suggested an analogue for larger sets. We establish this pattern for $k$-element subsets of $\{1,\ldots,q\}$, for every fixed $k\geq3$, where $h\geq2$ is either fixed or grows slower than $q^{1/(2k-1)}$. As $q\to\infty$, almost every such set has the largest possible $h$-fold sumset, and almost every exception has one of $h-1$ explicit smaller sizes. The differences between consecutive sizes among these $h$ values are consecutive $(k-2)$-dimensional simplex numbers.

==> anc/PolyMathJr_MSTD/RequestProject/Additional/Bstar.lean <==
module

public import RequestProject.MainTheorem

/-!
# Additional results: `B_h`-sets that are not `B_{h+1}`-sets

* `Sumsets.BhSets h k q = ℬ_{h,k}(q)` and `Sumsets.BhStarSets h k q = ℬ*_{h,k}(q)`.
* `Sumsets.disjoint_support` (Lemma `lem:disjoint-support`).
* `Sumsets.Bstar_count_1`, `Sumsets.Bstar_count_2`, `Sumsets.Bstar_count_3`,
  `Sumsets.Bstar_count_theta` (Lemma `lem:Bstar-count`).
-/

@[expose] public section

open scoped Pointwise Nat

namespace Sumsets

open Finset

/-- `ℬ_{h,k}(q)`: the `B_h`-sets in `\binom{[q]}{k}`. -/
def BhSets (h k q : ℕ) : Finset (Finset ℤ) :=
  (kSubsets q k).filter (fun A => (h • A).card = M h k)

/-- `ℬ*_{h,k}(q)`: the sets in `\binom{[q]}{k}` that are `B_h`-sets but not `B_{h+1}`-sets. -/
def BhStarSets (h k q : ℕ) : Finset (Finset ℤ) :=
  (kSubsets q k).filter (fun A => (h • A).card = M h k ∧ ((h + 1) • A).card ≠ M (h + 1) k)

theorem coeffVectors_mono {h h' k : ℕ} (hh : h ≤ h') : coeffVectors h k ⊆ coeffVectors h' k := by
  intro d hd
  rw [mem_coeffVectors] at hd ⊢
  exact ⟨hd.1, hd.2.1, le_trans hd.2.2.1 hh, hd.2.2.2⟩

theorem disjoint_support_of_injOn {h k : ℕ} {v : Fin k → ℤ}
    (hv : Set.InjOn (fun x => dotN x v) (sumVectors h k)) {x y : Fin k → ℕ}
    (hx : x ∈ sumVectors (h + 1) k) (hy : y ∈ sumVectors (h + 1) k) (hxy : x ≠ y)
    (heq : dotN x v = dotN y v) : ∀ i, x i = 0 ∨ y i = 0 := by
  intro i
  by_contra hc
  push_neg at hc
  set x' := Function.update x i (x i - 1)
  set y' := Function.update y i (y i - 1)
  have hx' : x = x' + Pi.single i 1 := by
    ext j; by_cases hj : j = i
    · subst hj; simp [x']; omega
    · simp [x', hj]
  have hy' : y = y' + Pi.single i 1 := by
    ext j; by_cases hj : j = i
    · subst hj; simp [y']; omega
    · simp [y', hj]
  have hx'm : x' ∈ sumVectors h k := by
    rw [mem_sumVectors] at hx ⊢; rw [hx', sum_add_single] at hx; omega
  have hy'm : y' ∈ sumVectors h k := by
    rw [mem_sumVectors] at hy ⊢; rw [hy', sum_add_single] at hy; omega
  have : x' = y' := hv hx'm hy'm (by
    simp only
    rw [hx', hy', dotN_add_single, dotN_add_single] at heq
    linarith)
  exact hxy (by rw [hx', hy', this])

/-- **Lemma `lem:disjoint-support`.** For a `B_h`-set `A`, distinct sum vectors
`x, y ∈ 𝒳_{h+1,k}` with `x · vec A = y · vec A` have disjoint supports, hence are orthogonal. -/
theorem disjoint_support {h k q : ℕ} {A : Finset ℤ} (hA : A ∈ BhSets h k q) {x y : Fin k → ℕ}
    (hx : x ∈ sumVectors (h + 1) k) (hy : y ∈ sumVectors (h + 1) k) (hxy : x ≠ y)
    (heq : dotN x (setVec k A) = dotN y (setVec k A)) :
    (∀ i, x i = 0 ∨ y i = 0) ∧ ∑ i, x i * y i = 0 := by
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · exact ⟨fun i => i.elim0, by simp⟩
  rw [BhSets, Finset.mem_filter] at hA
  have hAk : A.card = k := (Finset.mem_powersetCard.mp hA.1).2
  have hinj : Set.InjOn (fun x => dotN x (setVec k A)) (sumVectors h k) := by
    rw [← card_sumsOf_eq_iff h hk, ← nsmul_eq_sumsOf_setVec h hAk]
    exact hA.2
  have hdisj := disjoint_support_of_injOn hinj hx hy hxy heq
  refine ⟨hdisj, Finset.sum_eq_zero fun i _ => ?_⟩
  rcases hdisj i with h0 | h0 <;> simp [h0]

/-! ### Lemma `lem:Bstar-count` -/

theorem card_BhStarSets_le (h k q : ℕ) (hk : 1 ≤ k) :
    (BhStarSets h k q).card ≤ (2 * h + 3) ^ (k - 1) * q ^ (k - 1) := by
  refine le_trans (Finset.card_le_card ?_) (card_not_Bh_le (h + 1) k q hk)
  intro A hA
  rw [BhStarSets, Finset.mem_filter] at hA
  exact Finset.mem_filter.mpr ⟨hA.1, hA.2.2⟩

/-- **Lemma `lem:Bstar-count`(1).** `|ℬ*_{h,k}(q)| = O(h^{k-1} q^{k-1})`. -/
theorem Bstar_count_1 (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) :
    ∃ C : ℝ, 0 < C ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      ((BhStarSets h k q).card : ℝ) ≤ C * (h : ℝ) ^ (k - 1) * (q : ℝ) ^ (k - 1) := by
  refine ⟨4 ^ (k - 1), by positivity, 0, fun q _ => ?_⟩
  have h1 := card_BhStarSets_le h k q (by omega)
  have h2 : (2 * h + 3) ^ (k - 1) ≤ 4 ^ (k - 1) * h ^ (k - 1) := by
    rw [← mul_pow]; exact Nat.pow_le_pow_left (by omega) _
  exact_mod_cast le_trans h1 (Nat.mul_le_mul_right _ h2)

/-- Explicit lower bound for `|ℬ*_{h,k}(q)|`: for `q ≥ 32 (h+1) (2h+3)^{k-1}`, at least
`q^{k-1} / (32 (h+1) k!)` sets are `B_h`-sets but not `B_{h+1}`-sets. -/
theorem card_BhStarSets_lower (h k q : ℕ) (hk : 3 ≤ k) (hh : 1 ≤ h)
    (hq : 32 * (h + 1) * (2 * h + 3) ^ (k - 1) ≤ q) :
    q ^ (k - 1) ≤ 32 * (h + 1) * k ! * (BhStarSets h k q).card := by
  classical
  obtain ⟨m, rfl⟩ : ∃ m, k = m + 3 := ⟨k - 3, by omega⟩
  simp only [show m + 3 - 1 = m + 2 by omega] at hq ⊢
  have hc := card_unique_tuples_ge (m := m) (h + 1) q (h + 1) (by omega) le_rfl
  set U := (tuples q (m + 3)).filter (fun v => Function.Injective v ∧
    ∀ e ∈ coeffVectors (h + 1) (m + 3), dot e v = 0 ↔ e = dZero ((h + 1 : ℕ) : ℤ))
  have hU : U.card ≤ (m + 3) ! * (BhStarSets h (m + 3) q).card := by
    refine le_trans ?_ (card_tuples_filter_le q (m + 3)
      (fun A => (h • A).card = M h (m + 3) ∧ ((h + 1) • A).card ≠ M (h + 1) (m + 3)))
    apply Finset.card_le_card
    intro v hv
    rw [Finset.mem_filter] at hv ⊢
    obtain ⟨hvq, hvinj, hvu⟩ := hv
    have hd0 := dZero_mem (m := m) (h + 1) (s := h + 1) (by omega) le_rfl
    refine ⟨hvq, hvinj, ?_, ?_⟩
    · rw [card_nsmul_image]
      by_contra hne
      obtain ⟨e, he, hev⟩ := exists_orth_of_card_ne (by omega) hne
      have h1 := (hvu e (coeffVectors_mono (by omega) he)).mp hev
      have h2 := (mem_coeffVectors.mp he).2.2.1
      rw [h1, weight_dZero (by omega)] at h2
      omega
    · rw [card_nsmul_image, ne_eq, card_sumsOf_eq_iff _ (by omega)]
      intro hinj
      obtain ⟨x, hx, y, hy, hxy, hxyv⟩ :=
        (equal_sum_criterion v).mpr ⟨_, hd0, (hvu _ hd0).mpr rfl⟩
      exact hxy (hinj hx hy hxyv)
  have hq' : 32 * (h + 1) * (2 * (h + 1) + 1) ^ (m + 2) ≤ q := by
    rw [show 2 * (h + 1) + 1 = 2 * h + 3 by ring]; exact hq
  have h2 := arith_lower (by omega) hq' (Nat.one_le_pow _ _ (by omega)) hc
  calc q ^ (m + 2) ≤ 32 * (h + 1) * U.card := h2
    _ ≤ 32 * (h + 1) * ((m + 3) ! * (BhStarSets h (m + 3) q).card) :=
        Nat.mul_le_mul_left _ hU
    _ = _ := by ring

/-- **Lemma `lem:Bstar-count`(2).** `|ℬ*_{h,k}(q)| = Ω(q^{k-1})`. -/
theorem Bstar_count_2 (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) :
    ∃ c : ℝ, 0 < c ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      c * (q : ℝ) ^ (k - 1) ≤ ((BhStarSets h k q).card : ℝ) := by
  refine ⟨1 / (32 * (h + 1) * k ! : ℕ), by positivity, 32 * (h + 1) * (2 * h + 3) ^ (k - 1),
    fun q hq => ?_⟩
  have h1 := card_BhStarSets_lower h k q hk (by omega) hq
  rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ (by positivity)]
  have : ((q ^ (k - 1) : ℕ) : ℝ) ≤ ((32 * (h + 1) * k ! * (BhStarSets h k q).card : ℕ) : ℝ) := by
    exact_mod_cast h1
  push_cast at this ⊢
  linarith

/-- Explicit form of **Lemma `lem:Bstar-count`(3)**: at most `(2h+3)^{2k-2} q^{k-2}` sets of
`ℬ*_{h,k}(q)` have `|(h+1)A| ≤ M_{h+1,k} - 2`. -/
theorem card_Bstar_small_le (h k q : ℕ) (hk : 2 ≤ k) :
    ((BhStarSets h k q).filter (fun A => ((h + 1) • A).card ≤ M (h + 1) k - 2)).card ≤
      (2 * h + 3) ^ (2 * k - 2) * q ^ (k - 2) := by
  classical
  have hrw : (BhStarSets h k q).filter (fun A => ((h + 1) • A).card ≤ M (h + 1) k - 2) =
      (kSubsets q k).filter (fun A => ((h • A).card = M h k ∧ ((h + 1) • A).card ≠ M (h + 1) k)
        ∧ ((h + 1) • A).card ≤ M (h + 1) k - 2) := by
    rw [BhStarSets, Finset.filter_filter]
  rw [hrw]
  have h2 := card_tuples_two_relations_le (h + 1) k q hk
  rw [show 2 * (h + 1) + 1 = 2 * h + 3 by ring] at h2
  refine (card_kSubsets_filter_le q k _).trans (le_trans (Finset.card_le_card ?_) h2)
  intro v hv
  rw [Finset.mem_filter, card_nsmul_image, card_nsmul_image] at hv
  obtain ⟨hvq, hvinj, ⟨hBh, hnBh1⟩, hsmall⟩ := hv
  rw [Finset.mem_filter]
  refine ⟨hvq, ?_⟩
  by_contra hcon
  push_neg at hcon
  obtain ⟨d, hd, hdv⟩ := exists_orth_of_card_ne (by omega) hnBh1
  have huniq : ∀ e ∈ coeffVectors (h + 1) k, dot e v = 0 → e = d :=
    fun e he hev => by_contra fun hne => hcon e he d hd hne hev hdv
  have hw : weight d = h + 1 := by
    have hwle := (mem_coeffVectors.mp hd).2.2.1
    by_contra hne
    have hdh : d ∈ coeffVectors h k := by
      rw [mem_coeffVectors] at hd ⊢
      exact ⟨hd.1, hd.2.1, by omega, hd.2.2.2⟩
    rw [card_sumsOf_eq_iff _ (by omega)] at hBh
    obtain ⟨x, hx, y, hy, hxy, hxyv⟩ := (equal_sum_criterion v).mpr ⟨d, hdh, hdv⟩
    exact hxy (hBh hx hy hxyv)
  have hgap := gap_size_lemma (by omega) v hd hdv huniq
  rw [hw, Nat.sub_self] at hgap
  have hM0 : M 0 k = 1 := by simp [M]
  have hM : M 0 k < M (h + 1) k := M_strictMono k hk (by omega)
  omega

/-- **Lemma `lem:Bstar-count`(3).** The number of `A ∈ ℬ*_{h,k}(q)` with
`|(h+1)A| ≤ M_{h+1,k} - 2` is `O(h^{2k-2} q^{k-2})`. -/
theorem Bstar_count_3 (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) :
    ∃ C : ℝ, 0 < C ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      (((BhStarSets h k q).filter (fun A => ((h + 1) • A).card ≤ M (h + 1) k - 2)).card : ℝ) ≤
        C * (h : ℝ) ^ (2 * k - 2) * (q : ℝ) ^ (k - 2) := by
  refine ⟨4 ^ (2 * k - 2), by positivity, 0, fun q _ => ?_⟩
  have h1 := card_Bstar_small_le h k q (by omega)
  have h2 : (2 * h + 3) ^ (2 * k - 2) ≤ 4 ^ (2 * k - 2) * h ^ (2 * k - 2) := by
    rw [← mul_pow]; exact Nat.pow_le_pow_left (by omega) _
  exact_mod_cast le_trans h1 (Nat.mul_le_mul_right _ h2)

/-- **Lemma `lem:Bstar-count`, "in particular".** Both `|ℬ*_{h,k}(q)|` and the number of
`A ∈ ℬ*_{h,k}(q)` with `|(h+1)A| = M_{h+1,k} - 1` are `Θ(q^{k-1})`. -/
theorem Bstar_count_theta (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) :
    (∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      c * (q : ℝ) ^ (k - 1) ≤ ((BhStarSets h k q).card : ℝ) ∧
      ((BhStarSets h k q).card : ℝ) ≤ C * (q : ℝ) ^ (k - 1)) ∧
    (∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      c * (q : ℝ) ^ (k - 1) ≤
        (((BhStarSets h k q).filter (fun A => ((h + 1) • A).card = M (h + 1) k - 1)).card : ℝ) ∧
      (((BhStarSets h k q).filter (fun A => ((h + 1) • A).card = M (h + 1) k - 1)).card : ℝ) ≤
        C * (q : ℝ) ^ (k - 1)) := by
  classical
  have hsplit : ∀ q, (BhStarSets h k q).card ≤
      ((BhStarSets h k q).filter (fun A => ((h + 1) • A).card = M (h + 1) k - 1)).card +
      ((BhStarSets h k q).filter (fun A => ((h + 1) • A).card ≤ M (h + 1) k - 2)).card := by
    intro q
    refine le_trans (Finset.card_le_card ?_) (Finset.card_union_le _ _)
    intro A hA
    have hA' := hA
    rw [BhStarSets, Finset.mem_filter] at hA'
    have hAk : A.card = k := (Finset.mem_powersetCard.mp hA'.1).2
    have hle : ((h + 1) • A).card ≤ M (h + 1) k := by
      rw [nsmul_eq_sumsOf_setVec (h + 1) hAk]; exact card_sumsOf_le _ (by omega) _
    have hne := hA'.2.2
    rw [Finset.mem_union, Finset.mem_filter, Finset.mem_filter]
    by_cases heq : ((h + 1) • A).card = M (h + 1) k - 1
    · exact Or.inl ⟨hA, heq⟩
    · exact Or.inr ⟨hA, by omega⟩
  refine ⟨⟨1 / (32 * (h + 1) * k ! : ℕ), (2 * h + 3) ^ (k - 1), by positivity, by positivity,
    32 * (h + 1) * (2 * h + 3) ^ (k - 1), fun q hq => ⟨?_, ?_⟩⟩,
    ⟨1 / (64 * (h + 1) * k ! : ℕ), (2 * h + 3) ^ (k - 1), by positivity, by positivity,
    32 * (h + 1) * (2 * h + 3) ^ (k - 1) + 64 * (h + 1) * k ! * (2 * h + 3) ^ (2 * k - 2) + 1,
    fun q hq => ⟨?_, ?_⟩⟩⟩
  · have h1 := card_BhStarSets_lower h k q hk (by omega) hq
    rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ (by positivity)]
    have : ((q ^ (k - 1) : ℕ) : ℝ) ≤
        ((32 * (h + 1) * k ! * (BhStarSets h k q).card : ℕ) : ℝ) := by exact_mod_cast h1
    push_cast at this ⊢
    linarith
  · exact_mod_cast card_BhStarSets_le h k q (by omega)
  · have h1 := card_BhStarSets_lower h k q hk (by omega) (by omega)
    have h2 := card_Bstar_small_le h k q (by omega)
    have h3 := hsplit q
    set S1 := ((BhStarSets h k q).filter (fun A => ((h + 1) • A).card = M (h + 1) k - 1)).card
    set S2 := ((BhStarSets h k q).filter (fun A => ((h + 1) • A).card ≤ M (h + 1) k - 2)).card
    set c := 64 * (h + 1) * k.factorial
    have hqk1 : q ^ (k - 1) = q * q ^ (k - 2) := by
      rw [← pow_succ']; congr 1; omega
    have h4 : c * ((2 * h + 3) ^ (2 * k - 2) * q ^ (k - 2)) ≤ q ^ (k - 1) := by
      rw [hqk1, ← mul_assoc]
      exact Nat.mul_le_mul_right _ (by omega)
    have h5 : q ^ (k - 1) ≤ c * S1 := by
      have : 2 * (32 * (h + 1) * k ! * (BhStarSets h k q).card) ≤ c * S1 + c * S2 := by
        rw [← Nat.mul_add]
        calc 2 * (32 * (h + 1) * k ! * (BhStarSets h k q).card)
            = c * (BhStarSets h k q).card := by simp only [c]; ring
          _ ≤ c * (S1 + S2) := Nat.mul_le_mul_left _ h3
      have : c * S2 ≤ q ^ (k - 1) := le_trans (Nat.mul_le_mul_left _ h2) h4
      omega
    rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ (by positivity)]
    have h6 : q ^ (k - 1) ≤ S1 * (64 * (h + 1) * k !) := by rw [mul_comm]; exact h5
    exact_mod_cast h6
  · have h1 := card_BhStarSets_le h k q (by omega)
    have h2 : ((BhStarSets h k q).filter
        (fun A => ((h + 1) • A).card = M (h + 1) k - 1)).card ≤ (BhStarSets h k q).card :=
      Finset.card_filter_le _ _
    exact_mod_cast le_trans h2 h1

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/Computation.lean <==
import RequestProject.MainTheorem

/-!
# The computation in Remark `rem:explicit`

For `(h, k) = (3, 4)` the conclusion of Corollary `cor:gap-pattern` holds for every `q` with
`16 ≤ q ≤ 50`.  This is checked by `native_decide`.  (This file is not a `module`, so that the compiled code
of the imported definitions is available to `native_decide`.)
-/

open scoped Pointwise

namespace Sumsets

open Finset

/-- The multiset of the sizes `|hA|`, `A ∈ \binom{[q]}{k}`. -/
def sizesMS (h k q : ℕ) : Multiset ℕ := (kSubsets q k).val.map (fun A => (h • A).card)

theorem sizeCount_eq_count (h k q v : ℕ) : sizeCount h k q v = (sizesMS h k q).count v := by
  rw [sizesMS, Multiset.count_map, sizeCount, Finset.card_def, Finset.filter_val]
  congr 1
  exact Multiset.filter_congr fun A _ => eq_comm

theorem sizeCount_eq_zero_of_gt {h k q v : ℕ} (hk : 1 ≤ k) (hv : M h k < v) :
    sizeCount h k q v = 0 := by
  rw [sizeCount, card_eq_zero, filter_eq_empty_iff]
  intro A hA hAv
  have hAk := (mem_powersetCard.mp hA).2
  have := card_sumsOf_le h hk (setVec k A)
  rw [← nsmul_eq_sumsOf_setVec h hAk, hAv] at this
  omega

/-- The Boolean check for one value of `q`, `(h, k) = (3, 4)`. -/
def gapPatternCheck34 (q : ℕ) : Bool :=
  let L := sizesMS 3 4 q
  (List.range 3).all fun ℓ => (List.range 21).all fun v =>
    decide (v ∈ (range 3).image (P 3 4)) || decide (L.count v < L.count (P 3 4 ℓ))

theorem gapPatternCheck34_spec {q : ℕ} (hq : gapPatternCheck34 q = true) :
    ∀ ℓ < 3, ∀ v ∉ (range 3).image (P 3 4), sizeCount 3 4 q v < sizeCount 3 4 q (P 3 4 ℓ) := by
  intro ℓ hℓ v hv
  simp only [gapPatternCheck34, List.all_eq_true, List.mem_range, Bool.or_eq_true,
    decide_eq_true_eq] at hq
  have key : ∀ w < 21, w ∉ (range 3).image (P 3 4) →
      sizeCount 3 4 q w < sizeCount 3 4 q (P 3 4 ℓ) := by
    intro w hw hw'
    rw [sizeCount_eq_count, sizeCount_eq_count]
    exact (hq ℓ hℓ w hw).resolve_left hw'
  by_cases hv21 : v < 21
  · exact key v hv21 hv
  · have hM : M 3 4 = 20 := by decide
    rw [sizeCount_eq_zero_of_gt (by norm_num) (by omega)]
    exact lt_of_le_of_lt (Nat.zero_le _) (key 17 (by norm_num) (by decide))

theorem gapPatternCheck34_all : (List.range' 16 35).all gapPatternCheck34 = true := by
  native_decide

/-- **Remark `rem:explicit`, computation.**  For `(h, k) = (3, 4)` and every `q` with
`16 ≤ q ≤ 50`, each of `P_0, P_1, P_2` is strictly more frequent as a value of `|3A|`,
`A ∈ \binom{[q]}{4}`, than every other value. -/
theorem gap_pattern_3_4_small (q : ℕ) (hq1 : 16 ≤ q) (hq2 : q ≤ 50) :
    ∀ ℓ < 3, ∀ v ∉ (range 3).image (P 3 4), sizeCount 3 4 q v < sizeCount 3 4 q (P 3 4 ℓ) := by
  have := gapPatternCheck34_all
  rw [List.all_eq_true] at this
  exact gapPatternCheck34_spec (this q (List.mem_range'_1.mpr ⟨hq1, by omega⟩))

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/Examples.lean <==
module

public import RequestProject.MainTheorem

/-!
# Examples `ex:E`, `ex:E-relation` and `ex:E-size`

`E = {1, 2, 3}`, `vec E = (1, 2, 3)`.
-/

@[expose] public section

open scoped Pointwise

namespace Sumsets

open Finset

/-- **Example `ex:E`.**  `8` is a collision in `4E`: `(1,2,1)·vec E = (2,0,2)·vec E = (0,4,0)·vec E = 8`. -/
theorem exE_collision :
    dotN ![1, 2, 1] ![(1 : ℤ), 2, 3] = 8 ∧ dotN ![2, 0, 2] ![(1 : ℤ), 2, 3] = 8 ∧
      dotN ![0, 4, 0] ![(1 : ℤ), 2, 3] = 8 := by
  decide

/-- **Example `ex:E`.**  `4E = [4..12]`, so `|4E| = 9 < 15 = M_{4,3}` and `E` is not a `B_4`-set. -/
theorem exE_nsmul : 4 • ({1, 2, 3} : Finset ℤ) = Icc 4 12 ∧
    (4 • ({1, 2, 3} : Finset ℤ)).card = 9 ∧ M 4 3 = 15 := by
  decide

theorem mem_coeffVectors_one_neg_two_one {h : ℕ} (hh : 2 ≤ h) :
    ![(1 : ℤ), -2, 1] ∈ coeffVectors h 3 := by
  rw [mem_coeffVectors]
  refine ⟨by decide, by decide, ?_, gcd_eq_one_of_entry (i := 0) rfl, ⟨0, by decide, by decide⟩⟩
  have : weight ![(1 : ℤ), -2, 1] = 2 := by decide
  omega

/-- **Example `ex:E-relation`.**  For every `h ≥ 2`, `(1,-2,1)` is the only vector of
`ℛ_{h,3}` orthogonal to `vec E = (1,2,3)`. -/
theorem exE_relation {h : ℕ} (hh : 2 ≤ h) (d : Fin 3 → ℤ) :
    (d ∈ coeffVectors h 3 ∧ dot d ![1, 2, 3] = 0) ↔ d = ![1, -2, 1] := by
  constructor
  · rintro ⟨hd, hdot⟩
    obtain ⟨-, hsum, -, hgcd, hlead⟩ := mem_coeffVectors.mp hd
    simp only [dot, Fin.sum_univ_three] at hsum hdot
    simp at hdot
    have h1 : d 1 = -2 * d 2 := by linarith
    have h0 : d 0 = d 2 := by linarith
    have hdvd : d 2 ∣ univ.gcd d := by
      refine Finset.dvd_gcd fun i _ => ?_
      fin_cases i
      · simp [h0]
      · simp [h1]
      · simp
    rw [hgcd] at hdvd
    have hd2 : d 2 = 1 ∨ d 2 = -1 := by
      rcases Int.isUnit_iff.mp (isUnit_of_dvd_one hdvd) with h | h
      · exact Or.inl h
      · exact Or.inr h
    rcases hd2 with h2 | h2
    · funext i; fin_cases i <;> simp [h0, h1, h2]
    · exfalso
      obtain ⟨i, hi, hlt⟩ := hlead
      fin_cases i
      · simp at hi; omega
      · have := hlt 0 (by decide); omega
      · have := hlt 0 (by decide); omega
  · rintro rfl
    exact ⟨mem_coeffVectors_one_neg_two_one hh, by decide⟩

theorem M_three (h : ℕ) : M h 3 = (h + 2).choose 2 := rfl

/-- **Example `ex:E-size`.**  For every `h ≥ 2`, `|hE| = M_{h,3} - M_{h-2,3} = 2h + 1`. -/
theorem exE_size {h : ℕ} (hh : 2 ≤ h) : (h • ({1, 2, 3} : Finset ℤ)).card = 2 * h + 1 := by
  have himg : (univ.image ![(1 : ℤ), 2, 3]) = {1, 2, 3} := by decide
  rw [← himg, card_nsmul_image,
    gap_size_lemma (by norm_num) _ (mem_coeffVectors_one_neg_two_one hh) (by decide)
      (fun e he hev => (exE_relation hh e).mp ⟨he, hev⟩)]
  have hw : weight ![(1 : ℤ), -2, 1] = 2 := by decide
  rw [hw, M_three, M_three]
  obtain ⟨n, rfl⟩ : ∃ n, h = n + 2 := ⟨h - 2, by omega⟩
  simp only [Nat.add_sub_cancel, Nat.choose_succ_succ, Nat.choose_one_right,
    Nat.choose_zero_right]
  omega

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/K3Limit.lean <==
module

public import RequestProject.Additional.TDichotomyLower
public import RequestProject.Additional.Proportion

/-!
# Remark `rem:k3-limit`

For `k = 3` and every `h ≥ 2`,
`lim_{q→∞} q (1 - |ℬ_{h,3}(q)| / \binom{q}{3}) = 3 ∑_{w=2}^{h} φ(w)/w`.

A set `{a₁ < a₂ < a₃}` with `(a₂ - a₁)/(a₃ - a₁) = u/w` in lowest terms is a `B_h`-set iff `w > h`.
The sets that are not `B_h`-sets are therefore parametrized by `(w, u, t, a)` with
`2 ≤ w ≤ h`, `1 ≤ u < w`, `gcd(u, w) = 1`, `t, a ≥ 1`, `a + wt ≤ q`, via
`A = {a, a + ut, a + wt}`.
-/

@[expose] public section

open scoped Pointwise Nat
open Filter Topology

namespace Sumsets

open Finset

/-- The admissible pairs `(w, u)`: `2 ≤ w ≤ h`, `1 ≤ u < w`, `gcd(u, w) = 1`. -/
def k3Pairs (h : ℕ) : Finset (ℕ × ℕ) :=
  ((Icc 2 h) ×ˢ (Icc 1 h)).filter (fun wu => wu.2 < wu.1 ∧ Nat.Coprime wu.2 wu.1)

/-- The pairs `(t, a)` with `t, a ≥ 1` and `a + wt ≤ q`. -/
def k3Shifts (q w : ℕ) : Finset (ℕ × ℕ) :=
  ((Icc 1 q) ×ˢ (Icc 1 q)).filter (fun ta => ta.2 + w * ta.1 ≤ q)

/-- The parameter set. -/
def k3Params (h q : ℕ) : Finset (Σ _ : ℕ × ℕ, ℕ × ℕ) :=
  (k3Pairs h).sigma (fun wu => k3Shifts q wu.1)

/-- The vector `(a, a + ut, a + wt)`. -/
def k3Vec (p : Σ _ : ℕ × ℕ, ℕ × ℕ) : Fin 3 → ℤ :=
  ![(p.2.2 : ℤ), p.2.2 + p.1.2 * p.2.1, p.2.2 + p.1.1 * p.2.1]

theorem mem_k3Params {h q w u t a : ℕ} :
    (⟨(w, u), (t, a)⟩ : Σ _ : ℕ × ℕ, ℕ × ℕ) ∈ k3Params h q ↔
      ((2 ≤ w ∧ w ≤ h) ∧ (1 ≤ u ∧ u ≤ h) ∧ u < w ∧ Nat.Coprime u w) ∧
        ((1 ≤ t ∧ t ≤ q) ∧ (1 ≤ a ∧ a ≤ q) ∧ a + w * t ≤ q) := by
  simp only [k3Params, k3Pairs, k3Shifts, mem_sigma, mem_filter, mem_product, mem_Icc]
  tauto

theorem k3Vec_strictMono {h q w u t a : ℕ}
    (hp : (⟨(w, u), (t, a)⟩ : Σ _ : ℕ × ℕ, ℕ × ℕ) ∈ k3Params h q) :
    StrictMono (k3Vec ⟨(w, u), (t, a)⟩) := by
  rw [mem_k3Params] at hp
  obtain ⟨⟨-, ⟨hu1, -⟩, huw, -⟩, ⟨ht1, -⟩, -⟩ := hp
  rw [Fin.strictMono_iff_lt_succ]
  intro i
  have h1 : (1 : ℤ) ≤ u := by exact_mod_cast hu1
  have h2 : (u : ℤ) < w := by exact_mod_cast huw
  have h3 : (1 : ℤ) ≤ t := by exact_mod_cast ht1
  fin_cases i <;> simp [k3Vec] <;> nlinarith

theorem k3Vec_mem_tuples {h q w u t a : ℕ}
    (hp : (⟨(w, u), (t, a)⟩ : Σ _ : ℕ × ℕ, ℕ × ℕ) ∈ k3Params h q) :
    k3Vec ⟨(w, u), (t, a)⟩ ∈ tuples q 3 := by
  rw [mem_k3Params] at hp
  obtain ⟨⟨-, -, huw, -⟩, -, ⟨ha1, -⟩, hawt⟩ := hp
  have h1 : u * t ≤ w * t := Nat.mul_le_mul_right _ huw.le
  rw [tuples, Fintype.mem_piFinset]
  intro i
  fin_cases i <;> simp only [k3Vec, mem_Icc] <;> simp <;> constructor <;> omega

/-- `(w - u, -w, u)` is a coefficient vector of weight `w`. -/
theorem k3_coeffVector_mem {h w u : ℕ} (hw : w ≤ h) (hu1 : 1 ≤ u) (huw : u < w)
    (hcop : Nat.Coprime u w) : ![(w : ℤ) - u, -w, u] ∈ coeffVectors h 3 := by
  rw [mem_coeffVectors]
  refine ⟨?_, ?_, ?_, ?_, ⟨0, by simp; omega, fun j hj => absurd hj (Fin.not_lt_zero j)⟩⟩
  · intro h0; have := congrFun h0 1; simp at this; omega
  · simp [Fin.sum_univ_three]; ring
  · simp only [weight, Fin.sum_univ_three, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons]
    omega
  · obtain ⟨α, β, hab⟩ := Nat.isCoprime_iff_coprime.mpr hcop
    have h1 : univ.gcd ![(w : ℤ) - u, -w, u] ∣ (u : ℤ) := by
      have := Finset.gcd_dvd (s := univ) (f := ![(w : ℤ) - u, -w, u]) (mem_univ 2)
      simpa using this
    have h2 : univ.gcd ![(w : ℤ) - u, -w, u] ∣ (w : ℤ) := by
      have := Finset.gcd_dvd (s := univ) (f := ![(w : ℤ) - u, -w, u]) (mem_univ 1)
      simpa using this
    have h3 : univ.gcd ![(w : ℤ) - u, -w, u] ∣ 1 := by
      rw [← hab]; exact dvd_add (dvd_mul_of_dvd_right h1 _) (dvd_mul_of_dvd_right h2 _)
    exact Int.eq_one_of_dvd_one (Int.nonneg_of_normalize_eq_self Finset.normalize_gcd) h3

theorem k3_not_Bh_of_params {h q w u t a : ℕ}
    (hp : (⟨(w, u), (t, a)⟩ : Σ _ : ℕ × ℕ, ℕ × ℕ) ∈ k3Params h q) :
    (h • univ.image (k3Vec ⟨(w, u), (t, a)⟩)).card ≠ M h 3 := by
  have hmono := k3Vec_strictMono hp
  have hAk : (univ.image (k3Vec ⟨(w, u), (t, a)⟩)).card = 3 :=
    card_image_of_injective' hmono.injective
  rw [mem_k3Params] at hp
  obtain ⟨⟨⟨-, hwh⟩, ⟨hu1, -⟩, huw, hcop⟩, -⟩ := hp
  rw [nsmul_eq_sumsOf_setVec h hAk, setVec_image_of_strictMono hmono, ne_eq,
    card_sumsOf_eq_iff h (by norm_num)]
  intro hinj
  have hdot : dot ![(w : ℤ) - u, -w, u] (k3Vec ⟨(w, u), (t, a)⟩) = 0 := by
    simp [dot, Fin.sum_univ_three, k3Vec]; ring
  obtain ⟨x, hx, y, hy, hxy, heq⟩ :=
    (equal_sum_criterion (h := h) _).mpr ⟨_, k3_coeffVector_mem hwh hu1 huw hcop, hdot⟩
  exact hxy (hinj hx hy heq)

theorem exists_params_of_not_Bh {h q : ℕ} {A : Finset ℤ} (hA : A ∈ kSubsets q 3)
    (hne : (h • A).card ≠ M h 3) :
    ∃ p ∈ k3Params h q, k3Vec p = setVec 3 A := by
  have hAk := (mem_powersetCard.mp hA).2
  have hv := setVec_strictMono hAk
  have hvt := setVec_mem_tuples hA
  rw [tuples, Fintype.mem_piFinset] at hvt
  rw [nsmul_eq_sumsOf_setVec h hAk] at hne
  generalize setVec 3 A = v at hv hvt hne ⊢
  obtain ⟨e, he, hdot⟩ := exists_orth_of_card_ne (by norm_num) hne
  have h01 : v 0 < v 1 := hv (by decide)
  have h12 : v 1 < v 2 := hv (by decide)
  have hv0 := mem_Icc.mp (hvt 0)
  have hv2 := mem_Icc.mp (hvt 2)
  set x := (v 1 - v 0).toNat with hxdef
  set y := (v 2 - v 0).toNat with hydef
  have hx : (x : ℤ) = v 1 - v 0 := Int.toNat_of_nonneg (by omega)
  have hy : (y : ℤ) = v 2 - v 0 := Int.toNat_of_nonneg (by omega)
  have hx1 : 1 ≤ x := by omega
  have hxy : x < y := by omega
  set g := Nat.gcd x y with hgdef
  have hg : 0 < g := Nat.gcd_pos_of_pos_left _ (by omega)
  set u := x / g with hudef
  set w := y / g with hwdef
  have hxu : x = u * g := (Nat.div_mul_cancel (Nat.gcd_dvd_left x y)).symm
  have hyw : y = w * g := (Nat.div_mul_cancel (Nat.gcd_dvd_right x y)).symm
  have hcop : Nat.Coprime u w := Nat.coprime_div_gcd_div_gcd hg
  have hu1 : 1 ≤ u := by
    rcases Nat.eq_zero_or_pos u with h0 | h0
    · rw [h0, zero_mul] at hxu; omega
    · exact h0
  have huw : u < w := by
    rw [hxu, hyw] at hxy; exact Nat.lt_of_mul_lt_mul_right hxy
  -- the key inequality `w ≤ h`
  obtain ⟨he0, hsum, hw, -, -⟩ := mem_coeffVectors.mp he
  simp only [Fin.sum_univ_three] at hsum
  simp only [dot, Fin.sum_univ_three] at hdot
  have hrel : e 1 * u + e 2 * w = 0 := by
    have h1 : e 1 * x + e 2 * y = 0 := by
      rw [hx, hy]; have : e 0 = -e 1 - e 2 := by linarith
      rw [this] at hdot; linarith
    rw [hxu, hyw] at h1; push_cast at h1
    have : (g : ℤ) * (e 1 * u + e 2 * w) = 0 := by linarith
    exact (mul_eq_zero.mp this).resolve_left (by exact_mod_cast hg.ne')
  have hdvd : (w : ℤ) ∣ e 1 := by
    have hc : IsCoprime (w : ℤ) (u : ℤ) := Nat.isCoprime_iff_coprime.mpr hcop.symm
    exact hc.dvd_of_dvd_mul_right ⟨-e 2, by linarith⟩
  have he1 : e 1 ≠ 0 := by
    intro h0
    have hw0 : (0 : ℤ) < w := by exact_mod_cast (show 0 < w by omega)
    rw [h0, zero_mul, zero_add] at hrel
    have h2 : e 2 = 0 := (mul_eq_zero.mp hrel).resolve_right hw0.ne'
    apply he0; funext i; fin_cases i
    · simp; linarith
    · exact h0
    · exact h2
  have hwle : (w : ℤ) ≤ |e 1| := Int.le_of_dvd (abs_pos.mpr he1) ((dvd_abs _ _).mpr hdvd)
  have hwh : w ≤ h := by
    have hsum' : ∑ i, e i = 0 := by simp only [Fin.sum_univ_three]; exact hsum
    have a1 := le_weight e 1
    have a2 := neg_le_weight hsum' 1
    have a3 : (weight e : ℤ) ≤ h := by exact_mod_cast hw
    have : |e 1| ≤ weight e := abs_le.mpr ⟨by linarith, a1⟩
    have : (w : ℤ) ≤ h := by linarith
    exact_mod_cast this
  refine ⟨⟨(w, u), (g, (v 0).toNat)⟩, ?_, ?_⟩
  · rw [mem_k3Params]
    have hgx : g ≤ x := Nat.gcd_le_left _ (by omega)
    refine ⟨⟨⟨by omega, hwh⟩, ⟨hu1, by omega⟩, huw, hcop⟩, ⟨by omega, by omega⟩,
      ⟨by omega, by omega⟩, ?_⟩
    rw [← hyw]; omega
  · have ha : ((v 0).toNat : ℤ) = v 0 := Int.toNat_of_nonneg (by omega)
    funext i
    fin_cases i
    · simp [k3Vec, ha]
    · simp only [k3Vec]; simp
      rw [max_eq_left (by omega)]; push_cast [hxu] at hx; linarith
    · simp only [k3Vec]; simp
      rw [max_eq_left (by omega)]; push_cast [hyw] at hy; linarith

/-- The non-`B_h`-sets in `\binom{[q]}{3}` are exactly the sets `{a, a + ut, a + wt}`. -/
theorem image_k3Params (h q : ℕ) :
    (k3Params h q).image (fun p => univ.image (k3Vec p)) =
      (kSubsets q 3).filter (fun A => (h • A).card ≠ M h 3) := by
  ext A
  rw [mem_image, mem_filter]
  constructor
  · rintro ⟨⟨⟨w, u⟩, ⟨t, a⟩⟩, hp, rfl⟩
    exact ⟨image_mem_kSubsets (k3Vec_mem_tuples hp) (k3Vec_strictMono hp).injective,
      k3_not_Bh_of_params hp⟩
  · rintro ⟨hA, hne⟩
    obtain ⟨p, hp, hpv⟩ := exists_params_of_not_Bh hA hne
    refine ⟨p, hp, ?_⟩
    rw [hpv, image_setVec (mem_powersetCard.mp hA).2]

theorem injOn_k3Params (h q : ℕ) :
    Set.InjOn (fun p => univ.image (k3Vec p)) (k3Params h q) := by
  rintro ⟨⟨w, u⟩, ⟨t, a⟩⟩ hp ⟨⟨w', u'⟩, ⟨t', a'⟩⟩ hp' heq
  have hv := congrArg (setVec 3) heq
  simp only at hv
  rw [setVec_image_of_strictMono (k3Vec_strictMono hp),
    setVec_image_of_strictMono (k3Vec_strictMono hp')] at hv
  have e0 := congrFun hv 0
  have e1 := congrFun hv 1
  have e2 := congrFun hv 2
  simp only [k3Vec, Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two,
    Matrix.head_cons, Matrix.tail_cons] at e0 e1 e2
  have ha : a = a' := by exact_mod_cast e0
  subst ha
  have hut : u * t = u' * t' := by
    have : (u : ℤ) * t = u' * t' := by linarith
    exact_mod_cast this
  have hwt : w * t = w' * t' := by
    have : (w : ℤ) * t = w' * t' := by linarith
    exact_mod_cast this
  rw [mem_coe, mem_k3Params] at hp hp'
  have hcop := hp.1.2.2.2
  have hcop' := hp'.1.2.2.2
  have htt : t = t' := by
    have g1 := Nat.gcd_mul_right u t w
    have g2 := Nat.gcd_mul_right u' t' w'
    rw [hcop.gcd_eq_one, one_mul] at g1
    rw [hcop'.gcd_eq_one, one_mul] at g2
    rw [← g1, ← g2, hut, hwt]
  subst htt
  have ht0 : 0 < t := hp.2.1.1
  have hu : u = u' := Nat.eq_of_mul_eq_mul_right ht0 hut
  have hw : w = w' := Nat.eq_of_mul_eq_mul_right ht0 hwt
  subst hu hw
  rfl

theorem card_k3Pairs_filter (h w : ℕ) (hw : w ∈ Icc 2 h) :
    ((k3Pairs h).filter (fun wu => wu.1 = w)).card = φ w := by
  rw [mem_Icc] at hw
  have : (k3Pairs h).filter (fun wu => wu.1 = w) =
      ((range w).filter (Nat.Coprime w)).image (fun u => (w, u)) := by
    ext ⟨a, b⟩
    simp only [k3Pairs, mem_filter, mem_product, mem_Icc, mem_image, mem_range, Prod.mk.injEq]
    constructor
    · rintro ⟨⟨-, hba, hcop⟩, rfl⟩
      exact ⟨b, ⟨hba, hcop.symm⟩, rfl, rfl⟩
    · rintro ⟨u, ⟨hu, hcop⟩, rfl, rfl⟩
      have hu0 : u ≠ 0 := by
        rintro rfl; rw [Nat.coprime_zero_right] at hcop; omega
      exact ⟨⟨⟨hw, by omega, by omega⟩, hu, hcop.symm⟩, rfl⟩
  rw [this, card_image_of_injective _ (fun u v huv => (Prod.mk.inj huv).2),
    Nat.totient_eq_card_coprime]

/-- `|\binom{[q]}{3} \ ℬ_{h,3}(q)| = ∑_{w=2}^{h} φ(w) · #{(t, a)}`. -/
theorem card_nonBh_three (h q : ℕ) :
    ((kSubsets q 3).filter (fun A => (h • A).card ≠ M h 3)).card =
      ∑ w ∈ Icc 2 h, φ w * (k3Shifts q w).card := by
  rw [← image_k3Params, card_image_of_injOn (injOn_k3Params h q), k3Params, card_sigma,
    ← sum_fiberwise_of_maps_to (t := Icc 2 h) (g := fun wu : ℕ × ℕ => wu.1)]
  · refine sum_congr rfl fun w hw => ?_
    rw [← card_k3Pairs_filter h w hw, card_eq_sum_ones, sum_mul, one_mul]
    exact sum_congr rfl fun wu hwu => by rw [(mem_filter.mp hwu).2]
  · intro wu hwu
    simp only [k3Pairs, mem_filter, mem_product] at hwu
    exact hwu.1.1

theorem card_filter_add_le (q c : ℕ) :
    ((Icc 1 q).filter (fun a => a + c ≤ q)).card = q - c := by
  have : (Icc 1 q).filter (fun a => a + c ≤ q) = Icc 1 (q - c) := by
    ext a; simp only [mem_filter, mem_Icc]; omega
  rw [this, Nat.card_Icc]; omega

theorem card_k3Shifts_eq (q w : ℕ) :
    (k3Shifts q w).card = ∑ t ∈ Icc 1 q, (q - w * t) := by
  rw [k3Shifts, card_filter, sum_product]
  refine sum_congr rfl fun t _ => ?_
  rw [← card_filter_add_le q (w * t), card_filter]

theorem two_mul_sum_gauss (q w m : ℕ) :
    2 * ∑ t ∈ Icc 1 m, ((q : ℤ) - w * t) = 2 * m * q - w * m * (m + 1) := by
  induction m with
  | zero => simp
  | succ n ih =>
    rw [sum_Icc_succ_top (by omega), mul_add, ih]
    push_cast; ring

/-- `q² - w² - wq ≤ 2w · #{(t, a)} ≤ q²`. -/
theorem card_k3Shifts_bounds (q w : ℕ) (hw : 1 ≤ w) :
    (q : ℤ) ^ 2 - w ^ 2 - w * q ≤ 2 * w * (k3Shifts q w).card ∧
      2 * w * ((k3Shifts q w).card : ℤ) ≤ q ^ 2 := by
  set m := q / w with hm
  have hmq : w * m ≤ q := Nat.mul_div_le q w
  have hqm : q < w * (m + 1) := Nat.lt_mul_div_succ q (by omega)
  have hmle : m ≤ q := by nlinarith
  have hS : (k3Shifts q w).card = ∑ t ∈ Icc 1 m, (q - w * t) := by
    rw [card_k3Shifts_eq]
    symm
    refine sum_subset (Icc_subset_Icc le_rfl hmle) fun t ht htm => ?_
    simp only [mem_Icc, not_and, not_le] at ht htm
    have : m + 1 ≤ t := htm ht.1
    have : w * (m + 1) ≤ w * t := Nat.mul_le_mul_left _ this
    omega
  have hSZ : ((k3Shifts q w).card : ℤ) = ∑ t ∈ Icc 1 m, ((q : ℤ) - w * t) := by
    rw [hS]; push_cast
    refine sum_congr rfl fun t ht => ?_
    rw [mem_Icc] at ht
    have : w * t ≤ w * m := Nat.mul_le_mul_left _ ht.2
    rw [Nat.cast_sub (by omega)]; push_cast; ring
  have hG := two_mul_sum_gauss q w m
  rw [← hSZ] at hG
  have hmqZ : (w : ℤ) * m ≤ q := by exact_mod_cast hmq
  have hqmZ : (q : ℤ) < w * (m + 1) := by exact_mod_cast hqm
  have hw0 : (0 : ℤ) < w := by exact_mod_cast hw
  have hm0 : (0 : ℤ) ≤ m := Nat.cast_nonneg m
  have key : (q : ℤ) ^ 2 - 2 * w * (k3Shifts q w).card = (q - w * m) ^ 2 + w ^ 2 * m := by
    have : 2 * w * ((k3Shifts q w).card : ℤ) = w * (2 * ((k3Shifts q w).card : ℤ)) := by ring
    rw [this, hG]; ring
  constructor
  · have h1 : ((q : ℤ) - w * m) ^ 2 ≤ w ^ 2 := by
      have : (q : ℤ) - w * m < w := by linarith
      have : 0 ≤ (q : ℤ) - w * m := by linarith
      nlinarith
    have h2 : (w : ℤ) ^ 2 * m ≤ w * q := by nlinarith
    linarith
  · nlinarith

theorem tendsto_quad_ratio (α β : ℝ) :
    Tendsto (fun q : ℕ => ((q : ℝ) ^ 2 + α * q + β) / (((q : ℝ) - 1) * ((q : ℝ) - 2)))
      atTop (𝓝 1) := by
  have h0 : Tendsto (fun q : ℕ => (1 : ℝ) / q) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_natCast_atTop_atTop
  have hnum : Tendsto (fun q : ℕ => 1 + α * (1 / (q : ℝ)) + β * (1 / (q : ℝ)) ^ 2) atTop
      (𝓝 (1 + α * 0 + β * 0 ^ 2)) :=
    (tendsto_const_nhds.add (h0.const_mul α)).add ((h0.pow 2).const_mul β)
  have hden : Tendsto (fun q : ℕ => (1 - 1 / (q : ℝ)) * (1 - 2 * (1 / (q : ℝ)))) atTop
      (𝓝 ((1 - 0) * (1 - 2 * 0))) :=
    (tendsto_const_nhds.sub h0).mul (tendsto_const_nhds.sub (h0.const_mul 2))
  have := hnum.div hden (by norm_num)
  simp only [mul_zero, add_zero, sub_zero, zero_pow two_ne_zero] at this
  norm_num at this
  refine this.congr' ?_
  filter_upwards [eventually_ge_atTop 3] with q hq
  have hq3 : (3 : ℝ) ≤ q := by exact_mod_cast hq
  have : (q : ℝ) ≠ 0 := by intro h0; linarith
  have : (q : ℝ) - 1 ≠ 0 := by intro h0; linarith
  have : (q : ℝ) - 2 ≠ 0 := by intro h0; linarith
  simp only [Pi.div_apply]
  field_simp

theorem tendsto_card_k3Shifts (w : ℕ) (hw : 1 ≤ w) :
    Tendsto (fun q : ℕ => 6 * ((k3Shifts q w).card : ℝ) / (((q : ℝ) - 1) * ((q : ℝ) - 2)))
      atTop (𝓝 (3 / w)) := by
  have hw0 : (0 : ℝ) < w := by exact_mod_cast hw
  have hlo := (tendsto_quad_ratio (-(w : ℝ)) (-(w : ℝ) ^ 2)).const_mul (3 / (w : ℝ))
  have hhi := (tendsto_quad_ratio 0 0).const_mul (3 / (w : ℝ))
  rw [mul_one] at hlo hhi
  have key : ∀ᶠ q : ℕ in atTop, 0 < ((q : ℝ) - 1) * ((q : ℝ) - 2) ∧
      (q : ℝ) ^ 2 - (w : ℝ) ^ 2 - w * q ≤ 2 * w * (k3Shifts q w).card ∧
      2 * (w : ℝ) * (k3Shifts q w).card ≤ (q : ℝ) ^ 2 := by
    filter_upwards [eventually_ge_atTop 3] with q hq
    have hq3 : (3 : ℝ) ≤ q := by exact_mod_cast hq
    obtain ⟨b1, b2⟩ := card_k3Shifts_bounds q w hw
    exact ⟨by nlinarith, by exact_mod_cast b1, by exact_mod_cast b2⟩
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi ?_ ?_
  · filter_upwards [key] with q ⟨hd, b1, b2⟩
    rw [← mul_div_assoc, div_mul_eq_mul_div, div_div, div_le_div_iff₀ (by positivity) hd]
    nlinarith
  · filter_upwards [key] with q ⟨hd, b1, b2⟩
    rw [← mul_div_assoc, div_mul_eq_mul_div, div_div, div_le_div_iff₀ hd (by positivity)]
    nlinarith

/-- **Remark `rem:k3-limit`.**  For `k = 3`,
`lim_{q→∞} q (1 - |ℬ_{h,3}(q)| / \binom{q}{3}) = 3 ∑_{w=2}^{h} φ(w)/w`. -/
theorem k3_limit (h : ℕ) :
    Tendsto (fun q : ℕ => (q : ℝ) * (1 - ((BhSets h 3 q).card : ℝ) / (q.choose 3)))
      atTop (𝓝 (3 * ∑ w ∈ Icc 2 h, (φ w : ℝ) / w)) := by
  have hlim : Tendsto (fun q : ℕ => ∑ w ∈ Icc 2 h, (φ w : ℝ) *
      (6 * ((k3Shifts q w).card : ℝ) / (((q : ℝ) - 1) * ((q : ℝ) - 2))))
      atTop (𝓝 (∑ w ∈ Icc 2 h, (φ w : ℝ) * (3 / w))) := by
    refine tendsto_finset_sum _ fun w hw => ?_
    rw [mem_Icc] at hw
    exact (tendsto_card_k3Shifts w (by omega)).const_mul _
  have hval : ∑ w ∈ Icc 2 h, (φ w : ℝ) * (3 / w) = 3 * ∑ w ∈ Icc 2 h, (φ w : ℝ) / w := by
    rw [mul_sum]; exact sum_congr rfl fun w _ => by ring
  rw [hval] at hlim
  refine hlim.congr' ?_
  filter_upwards [eventually_ge_atTop 3] with q hq
  have hsum := sizeCount_add h 3 q
  have hN := card_nonBh_three h q
  have hch : q.choose 3 * 6 = q * (q - 1) * (q - 2) := by
    have := Nat.descFactorial_eq_factorial_mul_choose q 3
    simp [Nat.descFactorial, Nat.factorial] at this
    rw [mul_comm, ← this]; ring
  have hchR : (q.choose 3 : ℝ) = (q : ℝ) * ((q : ℝ) - 1) * ((q : ℝ) - 2) / 6 := by
    have : ((q.choose 3 * 6 : ℕ) : ℝ) = ((q * (q - 1) * (q - 2) : ℕ) : ℝ) := by
      exact_mod_cast hch
    push_cast [Nat.cast_sub (show 1 ≤ q by omega), Nat.cast_sub (show 2 ≤ q by omega)] at this
    linarith
  have hNB : ((BhSets h 3 q).card : ℝ) +
      ∑ w ∈ Icc 2 h, (φ w : ℝ) * ((k3Shifts q w).card : ℝ) = q.choose 3 := by
    rw [card_BhSets]
    have : ((sizeCount h 3 q (M h 3) + ∑ w ∈ Icc 2 h, φ w * (k3Shifts q w).card : ℕ) : ℝ) =
        (q.choose 3 : ℝ) := by rw [← hN]; exact_mod_cast hsum
    push_cast at this; exact this
  have hq3 : (3 : ℝ) ≤ q := by exact_mod_cast hq
  have h1 : (q : ℝ) - 1 ≠ 0 := by intro h0; linarith
  have h2 : (q : ℝ) - 2 ≠ 0 := by intro h0; linarith
  have hq0 : (q : ℝ) ≠ 0 := by intro h0; linarith
  have hc0 : (q.choose 3 : ℝ) ≠ 0 := by rw [hchR]; positivity
  have hB : ((BhSets h 3 q).card : ℝ) = (q.choose 3 : ℝ) -
      ∑ w ∈ Icc 2 h, (φ w : ℝ) * ((k3Shifts q w).card : ℝ) := by linarith
  have : ∑ w ∈ Icc 2 h, (φ w : ℝ) * (6 * ((k3Shifts q w).card : ℝ) / (((q : ℝ) - 1) *
      ((q : ℝ) - 2))) = 6 * (∑ w ∈ Icc 2 h, (φ w : ℝ) * ((k3Shifts q w).card : ℝ)) /
      (((q : ℝ) - 1) * ((q : ℝ) - 2)) := by
    rw [mul_sum, sum_div]; exact sum_congr rfl fun w _ => by ring
  rw [hB, hchR]
  rw [this]
  field_simp
  ring

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/Proportion.lean <==
module

public import RequestProject.Additional.Bstar

/-!
# Corollary `cor:proportion`: almost every set is a `B_h`-set

* `Sumsets.cor_proportion`: `1 - |ℬ_{h,k}(q)| / \binom{q}{k} = Θ(q^{-1})`.
* `Sumsets.cor_proportion_tendsto`: `|ℬ_{h,k}(q)| / \binom{q}{k} → 1`.
-/

@[expose] public section

open scoped Pointwise Nat
open Filter Topology

namespace Sumsets

open Finset

theorem card_BhSets (h k q : ℕ) : (BhSets h k q).card = sizeCount h k q (M h k) := rfl

theorem choose_lower (k q : ℕ) (hq : 2 * k ≤ q) : q ^ k ≤ 2 ^ k * k ! * q.choose k := by
  have h3 : (q + 1 - k) ^ k ≤ k ! * q.choose k := by
    rw [← Nat.descFactorial_eq_factorial_mul_choose]; exact Nat.pow_sub_le_descFactorial q k
  have h4 : q ^ k ≤ 2 ^ k * (q + 1 - k) ^ k := by
    rw [← mul_pow]; exact Nat.pow_le_pow_left (by omega) _
  calc q ^ k ≤ 2 ^ k * (k ! * q.choose k) := h4.trans (Nat.mul_le_mul_left _ h3)
    _ = _ := by ring

/-- **Corollary `cor:proportion`.** For fixed `k ≥ 3` and `h ≥ 2`,
`1 - |ℬ_{h,k}(q)| / \binom{q}{k} = Θ(q^{-1})`. -/
theorem cor_proportion (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) :
    ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      c / q ≤ 1 - ((BhSets h k q).card : ℝ) / (q.choose k) ∧
      1 - ((BhSets h k q).card : ℝ) / (q.choose k) ≤ C / q := by
  set c : ℝ := 1 / (32 * h * k ! : ℕ)
  set C : ℝ := ((2 ^ k * k ! * (2 * h + 1) ^ (k - 1) : ℕ) : ℝ)
  refine ⟨c, C, by positivity, by positivity, 2 * k + 32 * h * (2 * h + 1) ^ (k - 1) + 1,
    fun q hq => ?_⟩
  have hsum := sizeCount_add h k q
  set N := ((kSubsets q k).filter (fun A => (h • A).card ≠ M h k)).card
  have hNup : N ≤ (2 * h + 1) ^ (k - 1) * q ^ (k - 1) := card_not_Bh_le h k q (by omega)
  have hP1 : P h k 1 = M h k - 1 := by simp [P, Mpred, M]
  have hM1 : 1 ≤ M h k := Nat.choose_pos (by omega)
  have hNlow : sizeCount h k q (P h k 1) ≤ N := by
    apply Finset.card_le_card
    intro A hA
    rw [Finset.mem_filter] at hA ⊢
    exact ⟨hA.1, by rw [hA.2, hP1]; omega⟩
  have hlow := sizeCount_P_lower h k 1 q hk le_rfl (by omega) (by omega)
  rw [show h - 1 + 1 = h by omega] at hlow
  have hch := choose_lower k q (by omega)
  have hchup := Nat.choose_le_pow q k
  have hq0 : (0 : ℝ) < q := by exact_mod_cast (show 0 < q by omega)
  have hchpos : (0 : ℝ) < q.choose k := by exact_mod_cast Nat.choose_pos (by omega)
  have hratio : 1 - ((BhSets h k q).card : ℝ) / (q.choose k) = (N : ℝ) / (q.choose k) := by
    rw [card_BhSets, eq_div_iff hchpos.ne', sub_mul, div_mul_cancel₀ _ hchpos.ne', one_mul]
    have : ((sizeCount h k q (M h k) : ℕ) : ℝ) + (N : ℝ) = (q.choose k : ℕ) := by
      exact_mod_cast hsum
    linarith
  rw [hratio]
  have hqk : (q : ℝ) ^ k = q * (q : ℝ) ^ (k - 1) := by
    rw [← pow_succ']; congr 1; omega
  constructor
  · rw [div_le_div_iff₀ hq0 hchpos]
    have h1 : ((q ^ (k - 1) : ℕ) : ℝ) ≤ ((32 * h * k ! * sizeCount h k q (P h k 1) : ℕ) : ℝ) := by
      exact_mod_cast hlow
    have h2 : ((sizeCount h k q (P h k 1) : ℕ) : ℝ) ≤ (N : ℝ) := by exact_mod_cast hNlow
    have h3 : ((q.choose k : ℕ) : ℝ) ≤ ((q ^ k : ℕ) : ℝ) := by exact_mod_cast hchup
    push_cast at h1 h3
    have hc : c * (32 * h * k !) = 1 := by
      simp only [c]; push_cast; field_simp
    have hcpos : 0 ≤ c := by positivity
    calc c * (q.choose k : ℝ) ≤ c * (q : ℝ) ^ k := by gcongr
      _ = c * (q * (q : ℝ) ^ (k - 1)) := by rw [hqk]
      _ ≤ c * (q * (32 * h * k ! * (sizeCount h k q (P h k 1) : ℝ))) := by gcongr
      _ = q * (sizeCount h k q (P h k 1) : ℝ) * (c * (32 * h * k !)) := by ring
      _ = q * (sizeCount h k q (P h k 1) : ℝ) := by rw [hc, mul_one]
      _ ≤ (N : ℝ) * q := by rw [mul_comm]; gcongr
  · rw [div_le_div_iff₀ hchpos hq0]
    have h1 : (N : ℝ) ≤ (((2 * h + 1) ^ (k - 1) * q ^ (k - 1) : ℕ) : ℝ) := by exact_mod_cast hNup
    have h2 : ((q ^ k : ℕ) : ℝ) ≤ ((2 ^ k * k ! * q.choose k : ℕ) : ℝ) := by exact_mod_cast hch
    push_cast at h1 h2
    simp only [C]
    push_cast
    calc (N : ℝ) * q ≤ ((2 * h + 1 : ℝ) ^ (k - 1) * (q : ℝ) ^ (k - 1)) * q := by gcongr
      _ = (2 * h + 1 : ℝ) ^ (k - 1) * (q : ℝ) ^ k := by rw [hqk]; ring
      _ ≤ (2 * h + 1 : ℝ) ^ (k - 1) * (2 ^ k * k ! * q.choose k) := by gcongr
      _ = _ := by ring

/-- **Corollary `cor:proportion`, "in particular".** `|ℬ_{h,k}(q)| / \binom{q}{k} → 1`. -/
theorem cor_proportion_tendsto (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) :
    Tendsto (fun q : ℕ => ((BhSets h k q).card : ℝ) / (q.choose k)) atTop (𝓝 1) := by
  obtain ⟨c, C, hc, hC, q₀, hq₀⟩ := cor_proportion h k hk hh
  have hlim : Tendsto (fun q : ℕ => 1 - C / (q : ℝ)) atTop (𝓝 1) := by
    have : Tendsto (fun q : ℕ => C / (q : ℝ)) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop tendsto_natCast_atTop_atTop
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub this
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlim tendsto_const_nhds ?_ ?_
  · filter_upwards [eventually_ge_atTop q₀] with q hq
    have := (hq₀ q hq).2
    linarith
  · filter_upwards [eventually_ge_atTop q₀] with q hq
    have := (hq₀ q hq).1
    have : (0 : ℝ) ≤ c / q := by positivity
    linarith

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/RankLemma.lean <==
module

public import RequestProject.Counting

/-!
# Lemma `lem:rank-lemma` (general `r`)

If `d⁽¹⁾, …, d⁽ʳ⁾ ∈ ℤ^k` are linearly independent, then at most `q^{k-r}` vectors
`v ∈ [q]^k` satisfy `d⁽¹⁾ · v = ⋯ = d⁽ʳ⁾ · v = 0`.  (The cases `r = 1, 2` used in the main proofs
are `Sumsets.card_tuples_dot_eq_zero_le` and `Sumsets.card_tuples_two_dot_eq_zero_le`.)
-/

@[expose] public section

namespace Sumsets

open Finset

/-- From `r` linearly independent rows one can choose `r` coordinates whose columns are
linearly independent. -/
theorem exists_independent_columns {r k : ℕ} (d : Fin r → Fin k → ℚ)
    (hd : LinearIndependent ℚ d) :
    ∃ S : Finset (Fin k), S.card = r ∧
      LinearIndependent ℚ (fun j : S => fun i : Fin r => d i (j : Fin k)) := by
  classical
  set A : Matrix (Fin r) (Fin k) ℚ := Matrix.of d
  have hrank : A.rank = r := by
    rw [Matrix.rank_eq_finrank_span_row]
    have := finrank_span_eq_card hd
    rw [Fintype.card_fin] at this
    exact this
  have hcols : Module.finrank ℚ (Submodule.span ℚ (Set.range A.col)) = r := by
    rw [← Matrix.rank_eq_finrank_span_cols, hrank]
  obtain ⟨κ, a, ha, hspan, hli⟩ := exists_linearIndependent' ℚ A.col
  haveI : Finite κ := hli.finite
  haveI : Fintype κ := Fintype.ofFinite κ
  have hcard : Fintype.card κ = r := by
    rw [← finrank_span_eq_card hli, hspan, hcols]
  refine ⟨univ.map ⟨a, ha⟩, by rw [card_map, card_univ, hcard], ?_⟩
  let e : (univ.map ⟨a, ha⟩ : Finset (Fin k)) ≃ κ :=
    { toFun := fun j => (mem_map.mp j.2).choose
      invFun := fun t => ⟨a t, mem_map.mpr ⟨t, mem_univ t, rfl⟩⟩
      left_inv := fun j => Subtype.ext (mem_map.mp j.2).choose_spec.2
      right_inv := fun t => ha (mem_map.mp (mem_map.mpr ⟨t, mem_univ t, rfl⟩ :
        a t ∈ univ.map ⟨a, ha⟩)).choose_spec.2 }
  have : (fun j : (univ.map ⟨a, ha⟩ : Finset (Fin k)) => fun i : Fin r => d i (j : Fin k)) =
      (A.col ∘ a) ∘ e := by
    funext j i
    simp only [Function.comp_apply, Matrix.col_apply, A, Matrix.of_apply]
    congr 1
    exact ((mem_map.mp j.2).choose_spec.2).symm
  rw [this]
  exact hli.comp e e.injective

/-- **Lemma `lem:rank-lemma`.**  If `d⁽¹⁾, …, d⁽ʳ⁾ ∈ ℤ^k` are linearly independent (over `ℚ`,
equivalently over `ℤ`), then at most `q^{k-r}` vectors `v ∈ [q]^k` satisfy `d⁽ⁱ⁾ · v = 0` for
all `i`. -/
theorem card_tuples_rank_le (q : ℕ) {r k : ℕ} (d : Fin r → Fin k → ℤ)
    (hd : LinearIndependent ℚ (fun i j => (d i j : ℚ))) :
    ((tuples q k).filter (fun v => ∀ i, dot (d i) v = 0)).card ≤ q ^ (k - r) := by
  classical
  obtain ⟨S, hS, hli⟩ := exists_independent_columns _ hd
  set T : Fin k → Finset ℤ := fun j => if j ∈ S then {0} else Icc 1 (q : ℤ)
  have hT : (Fintype.piFinset T).card = q ^ (k - r) := by
    rw [Fintype.card_piFinset, ← prod_mul_prod_compl S]
    have h1 : ∏ j ∈ S, (T j).card = 1 := prod_eq_one fun j hj => by simp [T, hj]
    have h2 : ∏ j ∈ Sᶜ, (T j).card = q ^ (k - r) := by
      rw [prod_congr rfl (g := fun _ => q), prod_const, card_compl, Fintype.card_fin, hS]
      intro j hj
      rw [mem_compl] at hj
      simp only [T, if_neg hj]
      exact card_Icc_one q
    rw [h1, h2, one_mul]
  rw [← hT]
  refine card_le_card_of_injOn (fun v j => if j ∈ S then 0 else v j) ?_ ?_
  · intro v hv
    rw [coe_filter, tuples, Set.mem_setOf_eq, Fintype.mem_piFinset] at hv
    rw [mem_coe, Fintype.mem_piFinset]
    intro j
    by_cases hj : j ∈ S
    · simp [T, hj]
    · simp only [T, if_neg hj]; exact hv.1 j
  · intro v hv w hw hvw
    rw [coe_filter, Set.mem_setOf_eq] at hv hw
    have hoff : ∀ j, j ∉ S → v j = w j := by
      intro j hj
      have := congrFun hvw j
      simp only [if_neg hj] at this
      exact this
    have hrel : ∑ j : S, ((v j - w j : ℤ) : ℚ) • (fun i : Fin r => (d i (j : Fin k) : ℚ)) = 0 := by
      funext i
      simp only [Finset.sum_apply, Pi.smul_apply, smul_eq_mul, Pi.zero_apply]
      have h1 : dot (d i) v - dot (d i) w = 0 := by rw [hv.2 i, hw.2 i, sub_zero]
      have h2 : ∑ j, d i j * (v j - w j) = 0 := by
        rw [← h1, dot, dot, ← sum_sub_distrib]
        exact sum_congr rfl fun j _ => by ring
      have h3 : ∑ j ∈ S, d i j * (v j - w j) = 0 := by
        rw [← h2]
        refine (sum_subset (subset_univ S) fun j _ hj => ?_)
        rw [hoff j hj, sub_self, mul_zero]
      have h4 : ∑ j : S, ((v j - w j : ℤ) : ℚ) * (d i (j : Fin k) : ℚ) =
          ((∑ j ∈ S, d i j * (v j - w j) : ℤ) : ℚ) := by
        push_cast
        rw [← sum_coe_sort S]
        exact sum_congr rfl fun j _ => by ring
      rw [h4, h3, Int.cast_zero]
    have hzero := Fintype.linearIndependent_iff.mp hli _ hrel
    funext j
    by_cases hj : j ∈ S
    · have := hzero ⟨j, hj⟩
      simp only [Int.cast_eq_zero] at this
      linarith
    · exact hoff j hj

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/SInterval.lean <==
module

public import RequestProject.Counting

/-!
# Proposition `prop:S-interval`

`𝒮_{h+1,k}(q) = {x · vec A : x ∈ 𝒳_{h+1,k}, A ∈ \binom{[q]}{k}}` is the full interval
`[(h+1) .. (h+1)q]`, and the representation counts `ν_q(s)` are symmetric about
`(h+1)(q+1)/2`.
-/

@[expose] public section

open scoped Pointwise

namespace Sumsets

open Finset

/-- The pairs `(x, A) ∈ 𝒳_{H,k} × \binom{[q]}{k}`. -/
def sumVecSubsetPairs (H k q : ℕ) : Finset ((Fin k → ℕ) × Finset ℤ) :=
  sumVectors H k ×ˢ kSubsets q k

/-- `𝒮_{H,k}(q) = {x · vec A : x ∈ 𝒳_{H,k}, A ∈ \binom{[q]}{k}}` (in the paper `H = h + 1`). -/
def Sset (H k q : ℕ) : Finset ℤ :=
  (sumVecSubsetPairs H k q).image (fun p => dotN p.1 (setVec k p.2))

/-- `ν_q(s) = #{(x, A) ∈ 𝒳_{H,k} × \binom{[q]}{k} : x · vec A = s}` (in the paper `H = h + 1`). -/
def nuCount (H k q : ℕ) (s : ℤ) : ℕ :=
  ((sumVecSubsetPairs H k q).filter (fun p => dotN p.1 (setVec k p.2) = s)).card

theorem dotN_single_add_single {k : ℕ} (v : Fin k → ℤ) (i j : Fin k) (c d : ℕ) :
    dotN (Pi.single i c + Pi.single j d) v = c * v i + d * v j := by
  simp only [dotN, Pi.add_apply, Nat.cast_add, add_mul, sum_add_distrib]
  congr 1
  · rw [sum_eq_single i (fun b _ hb => by simp [hb]) (by simp)]; simp
  · rw [sum_eq_single j (fun b _ hb => by simp [hb]) (by simp)]; simp

theorem Sset_subset (H k q : ℕ) : Sset H k q ⊆ Icc (H : ℤ) (H * q) := by
  intro n hn
  simp only [Sset, sumVecSubsetPairs, mem_image, mem_product, Prod.exists] at hn
  obtain ⟨x, A, ⟨hx, hA⟩, rfl⟩ := hn
  have hv := setVec_mem_tuples hA
  simp only [tuples, Fintype.mem_piFinset, mem_Icc] at hv
  rw [sumVectors, Finset.Nat.mem_antidiagonalTuple] at hx
  have hH : (H : ℤ) = ∑ i, (x i : ℤ) := by exact_mod_cast hx.symm
  rw [mem_Icc, dotN, hH, sum_mul]
  constructor
  · exact sum_le_sum fun i _ => le_mul_of_one_le_right (by positivity) (hv i).1
  · exact sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (hv i).2 (by positivity)

theorem Icc_subset_Sset {H k q : ℕ} (hH : 0 < H) (hk : 2 ≤ k) (hq : k ≤ q) :
    Icc (H : ℤ) (H * q) ⊆ Sset H k q := by
  intro n hn
  rw [mem_Icc] at hn
  have hHpos : (0 : ℤ) < H := by exact_mod_cast hH
  set a := n / H with ha
  set b := n % H with hb
  have hdiv : n = H * a + b := (Int.mul_ediv_add_emod n H).symm
  have hb0 : 0 ≤ b := Int.emod_nonneg _ hHpos.ne'
  have hbH : b < H := Int.emod_lt_of_pos _ hHpos
  have ha1 : 1 ≤ a := by
    by_contra hcon
    have : a ≤ 0 := by omega
    nlinarith
  have haq : a ≤ q := by
    by_contra hcon
    have : (q : ℤ) + 1 ≤ a := by omega
    nlinarith
  have hbq : 0 < b → a < q := by
    intro hbpos
    by_contra hcon
    have : (q : ℤ) ≤ a := by omega
    nlinarith
  set a' : ℤ := min (a + 1) q with ha'
  have hs : ({a, a'} : Finset ℤ) ⊆ Icc 1 (q : ℤ) := by
    intro y hy
    simp only [mem_insert, mem_singleton] at hy
    rw [mem_Icc]; omega
  have hscard : ({a, a'} : Finset ℤ).card ≤ k := (card_le_two).trans hk
  obtain ⟨A, hsA, hAI, hAcard⟩ := Finset.exists_subsuperset_card_eq hs hscard
    (by rw [card_Icc_one]; exact hq)
  have hAmem : A ∈ kSubsets q k := by
    rw [kSubsets, mem_powersetCard]; exact ⟨hAI, hAcard⟩
  have haA : a ∈ A := hsA (by simp)
  have ha'A : a' ∈ A := hsA (by simp)
  rw [← image_setVec hAcard, mem_image] at haA ha'A
  obtain ⟨i, -, hi⟩ := haA
  obtain ⟨j, -, hj⟩ := ha'A
  have hbN : ((b.toNat : ℕ) : ℤ) = b := Int.toNat_of_nonneg hb0
  have hbH' : b.toNat ≤ H := by omega
  refine mem_image.mpr ⟨(Pi.single i (H - b.toNat) + Pi.single j b.toNat, A), ?_, ?_⟩
  · simp [sumVecSubsetPairs, hAmem, sumVectors, Finset.Nat.mem_antidiagonalTuple,
      sum_add_distrib]
    omega
  · simp only
    rw [dotN_single_add_single, hi, hj, Nat.cast_sub hbH', hbN]
    rcases eq_or_lt_of_le hb0 with h0 | h0
    · rw [← h0]; linarith
    · have : a' = a + 1 := by have := hbq h0; omega
      rw [this]; linarith

/-- **Proposition `prop:S-interval` (interval).**  For `2 ≤ k ≤ q`,
`𝒮_{h+1,k}(q) = [(h+1) .. (h+1)q]`. -/
theorem Sset_eq_Icc {h k q : ℕ} (hk : 2 ≤ k) (hq : k ≤ q) :
    Sset (h + 1) k q = Icc ((h + 1 : ℕ) : ℤ) ((h + 1 : ℕ) * q) :=
  (Sset_subset (h + 1) k q).antisymm (Icc_subset_Sset (Nat.succ_pos h) hk hq)

/-- **Proposition `prop:S-interval` (size).**  `|𝒮_{h+1,k}(q)| = (h+1)q - h` for `2 ≤ k ≤ q`. -/
theorem card_Sset {h k q : ℕ} (hk : 2 ≤ k) (hq : k ≤ q) :
    (Sset (h + 1) k q).card = (h + 1) * q - h := by
  rw [Sset_eq_Icc hk hq, Int.card_Icc]
  have : 1 ≤ q := by omega
  have : h ≤ (h + 1) * q := by nlinarith
  omega

/-- The reflection `A ↦ A' = {q + 1 - a : a ∈ A}`. -/
def reflSet (q : ℕ) (A : Finset ℤ) : Finset ℤ := A.image (fun a => (q : ℤ) + 1 - a)

theorem reflSet_reflSet (q : ℕ) (A : Finset ℤ) : reflSet q (reflSet q A) = A := by
  simp [reflSet, image_image]

theorem card_reflSet (q : ℕ) (A : Finset ℤ) : (reflSet q A).card = A.card :=
  card_image_of_injective _ (fun a b hab => by simpa using hab)

theorem reflSet_mem_kSubsets {q k : ℕ} {A : Finset ℤ} (hA : A ∈ kSubsets q k) :
    reflSet q A ∈ kSubsets q k := by
  rw [kSubsets, mem_powersetCard] at hA ⊢
  refine ⟨fun y hy => ?_, by rw [card_reflSet]; exact hA.2⟩
  simp only [reflSet, mem_image] at hy
  obtain ⟨a, ha, rfl⟩ := hy
  have := hA.1 ha
  rw [mem_Icc] at this ⊢; omega

theorem setVec_reflSet {q k : ℕ} {A : Finset ℤ} (hA : A.card = k) (j : Fin k) :
    setVec k (reflSet q A) j = (q : ℤ) + 1 - setVec k A (Fin.rev j) := by
  have hA' : (reflSet q A).card = k := by rw [card_reflSet]; exact hA
  rw [setVec_eq hA']
  have key := Finset.orderEmbOfFin_unique hA'
    (f := fun j => (q : ℤ) + 1 - setVec k A (Fin.rev j)) (fun x => by
      simp only [reflSet, mem_image]
      exact ⟨_, by rw [setVec_eq hA]; exact orderEmbOfFin_mem A hA _, rfl⟩) (by
      intro i i' hii'
      have := setVec_strictMono hA (Fin.rev_lt_rev.mpr hii')
      simp only; linarith)
  exact (congrFun key j).symm

theorem refl_mem_and_dotN {H k q : ℕ} {x : Fin k → ℕ} {A : Finset ℤ}
    (hp : (x, A) ∈ sumVecSubsetPairs H k q) :
    (x ∘ Fin.rev, reflSet q A) ∈ sumVecSubsetPairs H k q ∧
      dotN (x ∘ Fin.rev) (setVec k (reflSet q A)) = H * (q + 1) - dotN x (setVec k A) := by
  simp only [sumVecSubsetPairs, mem_product, sumVectors, Finset.Nat.mem_antidiagonalTuple] at hp ⊢
  have hA := hp.2
  rw [kSubsets, mem_powersetCard] at hA
  have hsum : ∑ i, (x ∘ Fin.rev) i = ∑ i, x i :=
    Equiv.sum_comp Fin.revPerm x
  refine ⟨⟨hsum.trans hp.1, reflSet_mem_kSubsets hp.2⟩, ?_⟩
  have hH : (H : ℤ) = ∑ i, (x i : ℤ) := by exact_mod_cast hp.1.symm
  simp only [dotN, setVec_reflSet hA.2, Function.comp_apply]
  rw [show (∑ i, (x (Fin.rev i) : ℤ) * ((q : ℤ) + 1 - setVec k A (Fin.rev i))) =
      ∑ i, (x i : ℤ) * ((q : ℤ) + 1 - setVec k A i) from
    Equiv.sum_comp Fin.revPerm (fun i => (x i : ℤ) * ((q : ℤ) + 1 - setVec k A i)), hH,
    sum_mul, ← sum_sub_distrib]
  refine sum_congr rfl fun i _ => by ring

/-- **Proposition `prop:S-interval` (symmetry).**  `ν_q(s) = ν_q(H(q+1) - s)` for every `s`
(the paper's statement is the case `H = h + 1`). -/
theorem nuCount_symm (H k q : ℕ) (s : ℤ) :
    nuCount H k q s = nuCount H k q (H * (q + 1) - s) := by
  unfold nuCount
  refine Finset.card_nbij' (fun p => (p.1 ∘ Fin.rev, reflSet q p.2))
    (fun p => (p.1 ∘ Fin.rev, reflSet q p.2)) ?_ ?_ ?_ ?_
  · rintro ⟨x, A⟩ hp
    simp only [coe_filter, Set.mem_setOf_eq] at hp ⊢
    obtain ⟨h1, h2⟩ := refl_mem_and_dotN hp.1
    exact ⟨h1, by rw [h2, hp.2]⟩
  · rintro ⟨x, A⟩ hp
    simp only [coe_filter, Set.mem_setOf_eq] at hp ⊢
    obtain ⟨h1, h2⟩ := refl_mem_and_dotN hp.1
    exact ⟨h1, by rw [h2, hp.2]; ring⟩
  all_goals
    rintro ⟨x, A⟩ -
    simp only [reflSet_reflSet, Prod.mk.injEq, and_true]
    funext i; simp

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/Sidon23.lean <==
module

public import RequestProject.Additional.Proportion

/-!
# Corollary `cor:proportion` for `(h, k) = (2, 3)`

A set `{a₁ < a₂ < a₃}` fails to be a Sidon (`B_2`) set exactly when `a₁ + a₃ = 2a₂`; counting
three-term progressions in `[q]` gives
`lim_{q→∞} q (1 - |ℬ_{2,3}(q)| / \binom{q}{3}) = 3/2` (`Sumsets.cor_proportion_23`).
-/

@[expose] public section

open scoped Pointwise Nat
open Filter Topology

namespace Sumsets

open Finset

theorem coeffVectors_2_3 : coeffVectors 2 3 =
    {![1, -1, 0], ![1, 0, -1], ![0, 1, -1], ![1, -2, 1], ![2, -1, -1], ![1, 1, -2]} := by
  decide

theorem image_fin3 (v : Fin 3 → ℤ) : univ.image v = {v 0, v 1, v 2} := by
  ext x; simp [Fin.exists_fin_succ]; tauto

theorem not_B2_of_AP (v : Fin 3 → ℤ) (hv : v 0 + v 2 = 2 * v 1) :
    (sumsOf 2 v).card ≠ M 2 3 := by
  rw [ne_eq, card_sumsOf_eq_iff 2 (by norm_num)]
  intro hinj
  have hd : (![1, -2, 1] : Fin 3 → ℤ) ∈ coeffVectors 2 3 := by rw [coeffVectors_2_3]; simp
  have hdv : dot ![1, -2, 1] v = 0 := by simp [dot, Fin.sum_univ_three]; linarith
  obtain ⟨x, hx, y, hy, hxy, hxyv⟩ := (equal_sum_criterion v).mpr ⟨_, hd, hdv⟩
  exact hxy (hinj hx hy hxyv)

theorem AP_of_not_B2 (v : Fin 3 → ℤ) (hv : StrictMono v) (hne : (sumsOf 2 v).card ≠ M 2 3) :
    v 0 + v 2 = 2 * v 1 := by
  obtain ⟨d, hd, hdv⟩ := exists_orth_of_card_ne (by norm_num) hne
  have h01 : v 0 < v 1 := hv (by decide)
  have h12 : v 1 < v 2 := hv (by decide)
  rw [coeffVectors_2_3] at hd
  simp only [mem_insert, mem_singleton] at hd
  rcases hd with rfl | rfl | rfl | rfl | rfl | rfl <;>
    simp [dot, Fin.sum_univ_three] at hdv <;> linarith

/-- A set `A = {a₁ < a₂ < a₃}` is not a `B_2`-set iff `a₁ + a₃ = 2 a₂`. -/
theorem not_B2_iff {q : ℕ} {A : Finset ℤ} (hA : A ∈ kSubsets q 3) :
    (2 • A).card ≠ M 2 3 ↔ setVec 3 A 0 + setVec 3 A 2 = 2 * setVec 3 A 1 := by
  have hAk : A.card = 3 := (Finset.mem_powersetCard.mp hA).2
  rw [nsmul_eq_sumsOf_setVec 2 hAk]
  exact ⟨AP_of_not_B2 _ (setVec_strictMono hAk), not_B2_of_AP _⟩

/-- Pairs `(a, r)` with `a, r ≥ 1` and `a + 2r ≤ q`. -/
def apPairs (q : ℕ) : Finset (ℕ × ℕ) := (Icc 1 q).biUnion (fun r => Icc 1 (q - 2 * r) ×ˢ {r})

theorem mem_apPairs {q : ℕ} {p : ℕ × ℕ} :
    p ∈ apPairs q ↔ 1 ≤ p.1 ∧ 1 ≤ p.2 ∧ p.1 + 2 * p.2 ≤ q := by
  obtain ⟨a, r⟩ := p
  simp only [apPairs, mem_biUnion, mem_Icc, mem_product, mem_singleton]
  constructor
  · rintro ⟨r', ⟨h1, h2⟩, ⟨h3, h4⟩, rfl⟩; omega
  · rintro ⟨h1, h2, h3⟩; exact ⟨r, ⟨h2, by omega⟩, ⟨h1, by omega⟩, rfl⟩

theorem card_apPairs (q : ℕ) : (apPairs q).card = ∑ r ∈ Icc 1 q, (q - 2 * r) := by
  rw [apPairs, card_biUnion]
  · refine sum_congr rfl fun r _ => ?_
    simp
  · intro r _ r' _ hrr'
    simp only [Function.onFun]
    rw [Finset.disjoint_left]
    intro p hp hp'
    simp only [mem_product, mem_singleton] at hp hp'
    exact hrr' (hp.2.symm.trans hp'.2)

theorem sum_ap_succ (q : ℕ) :
    ∑ r ∈ Icc 1 (q + 1), (q + 1 - 2 * r) = ∑ r ∈ Icc 1 q, (q - 2 * r) + q / 2 := by
  rw [Finset.sum_Icc_succ_top (by omega), show q + 1 - 2 * (q + 1) = 0 by omega, add_zero]
  have : ∀ r ∈ Icc 1 q, q + 1 - 2 * r = (q - 2 * r) + (if 2 * r ≤ q then 1 else 0) := by
    intro r _; split_ifs <;> omega
  rw [Finset.sum_congr rfl this, Finset.sum_add_distrib, Finset.sum_boole]
  congr 1
  have : (Icc 1 q).filter (fun r => 2 * r ≤ q) = Icc 1 (q / 2) := by
    ext r; simp only [mem_filter, mem_Icc]; omega
  simp [this]

theorem sum_ap_eq (q : ℕ) :
    4 * ∑ r ∈ Icc 1 q, (q - 2 * r) + (if q % 2 = 0 ∧ q ≠ 0 then 1 else 0) = (q - 1) ^ 2 := by
  induction q with
  | zero => simp
  | succ q ih =>
    rw [sum_ap_succ]
    rcases Nat.even_or_odd' q with ⟨t, rfl | rfl⟩
    · rcases Nat.eq_zero_or_pos t with rfl | ht
      · simp
      · have h1 : (2 * t) % 2 = 0 := by omega
        have h2 : (2 * t + 1) % 2 = 1 := by omega
        simp only [h1, h2, ne_eq] at ih ⊢
        simp only [show ¬ (2 * t = 0) by omega, not_false_eq_true, and_self, if_true] at ih
        simp only [show ¬ (1 = 0) by omega, false_and, if_false, add_zero]
        rw [show 2 * t / 2 = t by omega, show 2 * t + 1 - 1 = 2 * t by omega]
        have : (2 * t - 1) ^ 2 + 4 * t = (2 * t) ^ 2 + 1 := by
          obtain ⟨u, rfl⟩ : ∃ u, t = u + 1 := ⟨t - 1, by omega⟩
          rw [show 2 * (u + 1) - 1 = 2 * u + 1 by omega]; ring
        nlinarith
    · have h1 : (2 * t + 1) % 2 = 1 := by omega
      have h2 : (2 * t + 1 + 1) % 2 = 0 := by omega
      simp only [h1, h2, ne_eq] at ih ⊢
      simp only [show ¬ (1 = 0) by omega, false_and, if_false, add_zero] at ih
      simp only [show ¬ (2 * t + 1 + 1 = 0) by omega, not_false_eq_true, and_self, if_true]
      rw [show (2 * t + 1) / 2 = t by omega, show 2 * t + 1 + 1 - 1 = 2 * t + 1 by omega]
      rw [show 2 * t + 1 - 1 = 2 * t by omega] at ih
      nlinarith

/-- The three-term progression `(a, a + r, a + 2r)`. -/
def apVec (p : ℕ × ℕ) : Fin 3 → ℤ := ![(p.1 : ℤ), p.1 + p.2, p.1 + 2 * p.2]

/-- The non-Sidon sets in `\binom{[q]}{3}` are exactly the progressions `{a, a+r, a+2r}`. -/
theorem nonB2_eq_image (q : ℕ) :
    (kSubsets q 3).filter (fun A => (2 • A).card ≠ M 2 3) =
      (apPairs q).image (fun p => univ.image (apVec p)) := by
  ext A
  simp only [mem_filter, mem_image]
  constructor
  · rintro ⟨hA, hne⟩
    have hAk : A.card = 3 := (Finset.mem_powersetCard.mp hA).2
    have hap := (not_B2_iff hA).mp hne
    have hvq := setVec_mem_tuples hA
    rw [tuples, Fintype.mem_piFinset] at hvq
    have h0 := hvq 0
    have h2 := hvq 2
    rw [mem_Icc] at h0 h2
    have h01 : setVec 3 A 0 < setVec 3 A 1 := setVec_strictMono hAk (by decide)
    refine ⟨((setVec 3 A 0).toNat, (setVec 3 A 1 - setVec 3 A 0).toNat), ?_, ?_⟩
    · rw [mem_apPairs]; simp only; omega
    · conv_rhs => rw [← image_setVec hAk]
      rw [image_fin3, image_fin3]
      simp only [apVec, Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two,
        Matrix.head_cons, Matrix.tail_cons]
      rw [Int.toNat_of_nonneg (by omega), Int.toNat_of_nonneg (by omega)]
      congr 2
      · ring
      · congr 1; linarith
  · rintro ⟨p, hp, rfl⟩
    rw [mem_apPairs] at hp
    have hinj : Function.Injective (apVec p) := by
      apply StrictMono.injective
      intro i j hij
      fin_cases i <;> fin_cases j <;> simp_all [apVec] <;> omega
    refine ⟨?_, ?_⟩
    · rw [kSubsets, mem_powersetCard]
      refine ⟨?_, card_image_of_injective' hinj⟩
      intro x hx
      rw [image_fin3] at hx
      simp only [apVec, mem_insert, mem_singleton, Matrix.cons_val_zero, Matrix.cons_val_one,
        Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons] at hx
      rw [mem_Icc]
      rcases hx with rfl | rfl | rfl <;> constructor <;> omega
    · rw [card_nsmul_image]
      exact not_B2_of_AP _ (by simp [apVec]; ring)

theorem card_nonB2 (q : ℕ) :
    ((kSubsets q 3).filter (fun A => (2 • A).card ≠ M 2 3)).card = (apPairs q).card := by
  rw [nonB2_eq_image, card_image_of_injOn]
  rintro ⟨a, r⟩ hp ⟨a', r'⟩ hp' heq
  simp only [mem_coe, mem_apPairs] at hp hp'
  have heq' : ({(a : ℤ), (a : ℤ) + (r : ℤ), (a : ℤ) + 2 * (r : ℤ)} : Finset ℤ) =
      {(a' : ℤ), (a' : ℤ) + (r' : ℤ), (a' : ℤ) + 2 * (r' : ℤ)} := by
    have := heq
    simp only [image_fin3, apVec, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons] at this
    exact this
  have m1 : (a : ℤ) ∈ ({(a' : ℤ), (a' : ℤ) + (r' : ℤ), (a' : ℤ) + 2 * (r' : ℤ)} : Finset ℤ) := by
    rw [← heq']; simp
  have m2 : (a' : ℤ) ∈ ({(a : ℤ), (a : ℤ) + (r : ℤ), (a : ℤ) + 2 * (r : ℤ)} : Finset ℤ) := by
    rw [heq']; simp
  have m3 : (a : ℤ) + 2 * (r : ℤ) ∈
      ({(a' : ℤ), (a' : ℤ) + (r' : ℤ), (a' : ℤ) + 2 * (r' : ℤ)} : Finset ℤ) := by
    rw [← heq']; simp
  have m4 : (a' : ℤ) + 2 * (r' : ℤ) ∈
      ({(a : ℤ), (a : ℤ) + (r : ℤ), (a : ℤ) + 2 * (r : ℤ)} : Finset ℤ) := by
    rw [heq']; simp
  simp only [mem_insert, mem_singleton] at m1 m2 m3 m4
  have e1 : a = a' := by omega
  have e2 : r = r' := by omega
  rw [e1, e2]

/-- `4 (\binom{q}{3} - |ℬ_{2,3}(q)|)` is `(q-1)^2` or `(q-1)^2 - 1`. -/
theorem four_mul_card_nonB2 (q : ℕ) :
    4 * ((kSubsets q 3).filter (fun A => (2 • A).card ≠ M 2 3)).card +
      (if q % 2 = 0 ∧ q ≠ 0 then 1 else 0) = (q - 1) ^ 2 := by
  rw [card_nonB2, card_apPairs, sum_ap_eq]

/-- **Corollary `cor:proportion`, case `(h, k) = (2, 3)`.**
`lim_{q→∞} q (1 - |ℬ_{2,3}(q)| / \binom{q}{3}) = 3/2`. -/
theorem cor_proportion_23 :
    Tendsto (fun q : ℕ => (q : ℝ) * (1 - ((BhSets 2 3 q).card : ℝ) / (q.choose 3)))
      atTop (𝓝 (3 / 2)) := by
  have hbounds : ∀ q : ℕ, 3 ≤ q →
      (3 / 2 : ℝ) * ((q : ℝ) / ((q : ℝ) - 1)) ≤ (q : ℝ) * (1 - ((BhSets 2 3 q).card : ℝ) / (q.choose 3)) ∧
      (q : ℝ) * (1 - ((BhSets 2 3 q).card : ℝ) / (q.choose 3)) ≤ (3 / 2 : ℝ) * (((q : ℝ) - 1) / ((q : ℝ) - 2)) := by
    intro q hq
    set N := ((kSubsets q 3).filter (fun A => (2 • A).card ≠ M 2 3)).card
    have hsum := sizeCount_add 2 3 q
    have h4 := four_mul_card_nonB2 q
    have hch : q.choose 3 * 6 = q * (q - 1) * (q - 2) := by
      have := Nat.descFactorial_eq_factorial_mul_choose q 3
      simp [Nat.descFactorial, Nat.factorial] at this
      rw [mul_comm, ← this]; ring
    set x : ℝ := (q : ℝ) with hxdef
    have hx3 : (3 : ℝ) ≤ x := by simp only [x]; exact_mod_cast hq
    have hchR : (q.choose 3 : ℝ) = x * (x - 1) * (x - 2) / 6 := by
      have : ((q.choose 3 * 6 : ℕ) : ℝ) = ((q * (q - 1) * (q - 2) : ℕ) : ℝ) := by
        exact_mod_cast hch
      push_cast [Nat.cast_sub (show 1 ≤ q by omega), Nat.cast_sub (show 2 ≤ q by omega)] at this
      simp only [x]; linarith
    have hNB : ((BhSets 2 3 q).card : ℝ) + N = q.choose 3 := by
      rw [card_BhSets]; exact_mod_cast hsum
    have hε : (x - 1) ^ 2 - 1 ≤ 4 * (N : ℝ) ∧ 4 * (N : ℝ) ≤ (x - 1) ^ 2 := by
      have : ((4 * N + (if q % 2 = 0 ∧ q ≠ 0 then 1 else 0) : ℕ) : ℝ) = (((q - 1) ^ 2 : ℕ) : ℝ) := by
        exact_mod_cast h4
      push_cast [Nat.cast_sub (show 1 ≤ q by omega)] at this
      split_ifs at this <;> simp only [x] <;> constructor <;> linarith
    have hcpos : (0 : ℝ) < q.choose 3 := by rw [hchR]; apply div_pos _ (by norm_num); nlinarith
    have hf : (q : ℝ) * (1 - ((BhSets 2 3 q).card : ℝ) / (q.choose 3)) =
        6 * N / ((x - 1) * (x - 2)) := by
      have h1 : 1 - ((BhSets 2 3 q).card : ℝ) / (q.choose 3) = N / q.choose 3 := by
        field_simp; linarith
      rw [h1, hchR]
      have : x ≠ 0 := by linarith
      have : x - 1 ≠ 0 := by intro h; linarith
      have : x - 2 ≠ 0 := by intro h; linarith
      field_simp
      rw [hxdef]; ring
    rw [hf]
    have hd1 : (0 : ℝ) < x - 1 := by linarith
    have hd2 : (0 : ℝ) < x - 2 := by linarith
    constructor
    · rw [mul_div_assoc', div_le_div_iff₀ hd1 (by positivity)]
      nlinarith [hε.1]
    · rw [mul_div_assoc', div_le_div_iff₀ (by positivity) hd2]
      nlinarith [hε.2]
  have hl1 : Tendsto (fun q : ℕ => (3 / 2 : ℝ) * ((q : ℝ) / (q - 1))) atTop (𝓝 (3 / 2)) := by
    have : Tendsto (fun q : ℕ => (q : ℝ) / (q - 1)) atTop (𝓝 1) := by
      have h : Tendsto (fun q : ℕ => 1 + 1 / ((q : ℝ) - 1)) atTop (𝓝 (1 + 0)) := by
        refine tendsto_const_nhds.add (tendsto_const_nhds.div_atTop ?_)
        exact tendsto_atTop_add_const_right _ _ tendsto_natCast_atTop_atTop
      rw [add_zero] at h
      refine h.congr' ?_
      filter_upwards [eventually_ge_atTop 2] with q hq
      have : (q : ℝ) - 1 ≠ 0 := by
        have : (2 : ℝ) ≤ q := by exact_mod_cast hq
        intro h; linarith
      field_simp; ring
    simpa using this.const_mul (3 / 2 : ℝ)
  have hl2 : Tendsto (fun q : ℕ => (3 / 2 : ℝ) * (((q : ℝ) - 1) / (q - 2))) atTop (𝓝 (3 / 2)) := by
    have : Tendsto (fun q : ℕ => ((q : ℝ) - 1) / (q - 2)) atTop (𝓝 1) := by
      have h : Tendsto (fun q : ℕ => 1 + 1 / ((q : ℝ) - 2)) atTop (𝓝 (1 + 0)) := by
        refine tendsto_const_nhds.add (tendsto_const_nhds.div_atTop ?_)
        exact tendsto_atTop_add_const_right _ _ tendsto_natCast_atTop_atTop
      rw [add_zero] at h
      refine h.congr' ?_
      filter_upwards [eventually_ge_atTop 3] with q hq
      have : (q : ℝ) - 2 ≠ 0 := by
        have : (3 : ℝ) ≤ q := by exact_mod_cast hq
        intro h; linarith
      field_simp; ring
    simpa using this.const_mul (3 / 2 : ℝ)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hl1 hl2 ?_ ?_
  · filter_upwards [eventually_ge_atTop 3] with q hq using (hbounds q hq).1
  · filter_upwards [eventually_ge_atTop 3] with q hq using (hbounds q hq).2

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/TDichotomy.lean <==
module

public import RequestProject.Additional.Bstar

/-!
# Proposition `prop:T-dichotomy`

For distinct sum vectors `x, y ∈ 𝒳_{h+1,k}` with disjoint support, put `d = x - y`,
`D_j = d_j + ⋯ + d_k` and
`T_{x,y} = #{A ∈ ℬ*_{h,k}(q) : x · vec A = y · vec A}`.

Indices are `0`-based in Lean: the paper's `D_j` (`2 ≤ j ≤ k`) is `suffixSum d (j - 1)`, so the
relevant indices are `1 ≤ j ≤ k - 1`.
-/

@[expose] public section

open scoped Pointwise Nat

namespace Sumsets

open Finset

variable {h k : ℕ}

/-- `d = x - y`, as an integer vector. -/
def diffVec (x y : Fin k → ℕ) : Fin k → ℤ := fun i => (x i : ℤ) - y i

/-- The suffix sum `D_j = ∑_{i ≥ j} d_i` (`0`-based index `j`). -/
def suffixSum (d : Fin k → ℤ) (j : ℕ) : ℤ := ∑ i : Fin k, if j ≤ (i : ℕ) then d i else 0

/-- `T_{x,y} = #{A ∈ ℬ*_{h,k}(q) : x · vec A = y · vec A}`. -/
def Tcount (h k q : ℕ) (x y : Fin k → ℕ) : ℕ :=
  ((BhStarSets h k q).filter (fun A => dotN x (setVec k A) = dotN y (setVec k A))).card

/-- Extension of a vector `Fin k → ℤ` by zero to `ℕ → ℤ`. -/
def extV (v : Fin k → ℤ) (i : ℕ) : ℤ := if hi : i < k then v ⟨i, hi⟩ else 0

theorem extV_coe (v : Fin k → ℤ) (i : Fin k) : extV v i = v i := by simp [extV]

theorem dotN_sub_dotN (x y : Fin k → ℕ) (v : Fin k → ℤ) :
    dotN x v - dotN y v = dot (diffVec x y) v := by
  simp only [dotN, dot, diffVec, ← sum_sub_distrib, sub_mul]

theorem sum_diffVec {x y : Fin k → ℕ} (hx : x ∈ sumVectors (h + 1) k)
    (hy : y ∈ sumVectors (h + 1) k) : ∑ i, diffVec x y i = 0 := by
  rw [mem_sumVectors] at hx hy
  have hx' : ∑ i, (x i : ℤ) = h + 1 := by exact_mod_cast hx
  have hy' : ∑ i, (y i : ℤ) = h + 1 := by exact_mod_cast hy
  simp only [diffVec, sum_sub_distrib, hx', hy', sub_self]

theorem diffVec_ne_zero {x y : Fin k → ℕ} (hxy : x ≠ y) : diffVec x y ≠ 0 := by
  intro h0; apply hxy; funext i; have := congrFun h0 i; simp [diffVec] at this; omega

theorem weight_diffVec_le {x y : Fin k → ℕ} (hx : x ∈ sumVectors (h + 1) k) :
    weight (diffVec x y) ≤ h + 1 := by
  rw [mem_sumVectors] at hx
  rw [← hx, weight]
  exact sum_le_sum fun i _ => by simp only [diffVec]; omega

theorem weight_diffVec_eq {x y : Fin k → ℕ} (hx : x ∈ sumVectors (h + 1) k)
    (hdisj : ∀ i, x i = 0 ∨ y i = 0) : weight (diffVec x y) = h + 1 := by
  rw [mem_sumVectors] at hx
  rw [← hx, weight]
  exact sum_congr rfl fun i _ => by simp only [diffVec]; rcases hdisj i with h0 | h0 <;> simp [h0]

theorem sum_range_extV (v : Fin k → ℤ) : ∑ i ∈ range k, extV v i = ∑ i, v i := by
  rw [← Fin.sum_univ_eq_sum_range]; simp only [extV_coe]

theorem prefix_add_suffixSum (d : Fin k → ℤ) {m : ℕ} (hm : m ≤ k) :
    ∑ j ∈ range m, extV d j + suffixSum d m = ∑ i, d i := by
  have h1 : suffixSum d m = ∑ i ∈ range k, if m ≤ i then extV d i else 0 := by
    rw [suffixSum, ← Fin.sum_univ_eq_sum_range (fun i => if m ≤ i then extV d i else 0)]
    simp only [extV_coe]
  have h2 : ∑ j ∈ range m, extV d j = ∑ i ∈ range k, if i < m then extV d i else 0 := by
    rw [← sum_filter]
    congr 1
    ext i; simp only [mem_range, mem_filter]; omega
  rw [h1, h2, ← sum_add_distrib, ← sum_range_extV]
  refine sum_congr rfl fun i _ => ?_
  by_cases him : i < m
  · simp [him, show ¬ m ≤ i by omega]
  · simp [him, show m ≤ i by omega]

/-- Summation by parts (`eq:suffix-sums`): if `∑ dᵢ = 0` then
`d · v = ∑_{j=1}^{k-1} (v_j - v_{j-1}) D_j`. -/
theorem dot_eq_sum_gaps (d v : Fin k → ℤ) (hd : ∑ i, d i = 0) :
    dot d v = ∑ j ∈ range (k - 1), (extV v (j + 1) - extV v j) * suffixSum d (j + 1) := by
  have h0 : dot d v = ∑ i ∈ range k, extV v i • extV d i := by
    rw [dot, ← Fin.sum_univ_eq_sum_range (fun i => extV v i • extV d i)]
    simp only [extV_coe, smul_eq_mul, mul_comm]
  rw [h0, sum_range_by_parts, sum_range_extV, hd, smul_zero, zero_sub, ← sum_neg_distrib]
  refine sum_congr rfl fun j hj => ?_
  rw [mem_range] at hj
  have := prefix_add_suffixSum d (m := j + 1) (by omega)
  rw [hd] at this
  rw [smul_eq_mul, show ∑ i ∈ range (j + 1), extV d i = -suffixSum d (j + 1) by linarith]
  ring

/-- The sets `A ∈ \binom{[q]}{k}` with `d · vec A = 0` number at most `q^{k-1}`. -/
theorem card_kSubsets_dot_eq_zero_le (q : ℕ) {d : Fin k → ℤ} (hd : d ≠ 0) :
    ((kSubsets q k).filter (fun A => dot d (setVec k A) = 0)).card ≤ q ^ (k - 1) := by
  refine le_trans ?_ (card_tuples_dot_eq_zero_le q d hd)
  refine card_le_card_of_injOn (setVec k) ?_ ?_
  · intro A hA
    rw [coe_filter] at hA ⊢
    exact ⟨setVec_mem_tuples hA.1, hA.2⟩
  · intro A hA B hB hAB
    rw [coe_filter] at hA hB
    have hA' := (mem_powersetCard.mp hA.1).2
    have hB' := (mem_powersetCard.mp hB.1).2
    rw [← image_setVec hA', ← image_setVec hB']
    rw [hAB]

theorem Tcount_le_filter (q : ℕ) (x y : Fin k → ℕ) :
    Tcount h k q x y ≤
      ((kSubsets q k).filter (fun A => dot (diffVec x y) (setVec k A) = 0)).card := by
  refine card_le_card fun A hA => ?_
  simp only [BhStarSets, mem_filter] at hA ⊢
  exact ⟨hA.1.1, by rw [← dotN_sub_dotN, hA.2, sub_self]⟩

/-- **Proposition `prop:T-dichotomy` (upper bound).**  `T_{x,y} ≤ q^{k-1}` for every `q`. -/
theorem Tcount_le (q : ℕ) {x y : Fin k → ℕ} (hxy : x ≠ y) : Tcount h k q x y ≤ q ^ (k - 1) :=
  (Tcount_le_filter q x y).trans (card_kSubsets_dot_eq_zero_le q (diffVec_ne_zero hxy))

/-- A `B_h`-set is not killed by any vector `d'` with `∑ d' = 0`, `0 < w(d') ≤ h`. -/
theorem dot_ne_zero_of_Bh {q : ℕ} {A : Finset ℤ} (hA : A ∈ kSubsets q k)
    (hBh : (h • A).card = M h k) {d' : Fin k → ℤ} (hd0 : d' ≠ 0) (hsum : ∑ i, d' i = 0)
    (hw : weight d' ≤ h) : dot d' (setVec k A) ≠ 0 := by
  intro hdot
  have hAk := (mem_powersetCard.mp hA).2
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · exact hd0 (funext fun i => i.elim0)
  obtain ⟨e, he, c, hc, rfl⟩ := exists_coeffVector_of hd0 hsum hw
  rw [dot_smul] at hdot
  have hedot : dot e (setVec k A) = 0 := by
    rcases mul_eq_zero.mp hdot with h0 | h0
    · exact absurd h0 hc
    · exact h0
  obtain ⟨x, hx, y, hy, hxy, heq⟩ :=
    (equal_sum_criterion (h := h) (setVec k A)).mpr ⟨e, mem_coeffVectors.mpr he, hedot⟩
  rw [nsmul_eq_sumsOf_setVec h hAk, card_sumsOf_eq_iff h hk] at hBh
  exact hxy (hBh hx hy heq)

/-- **Proposition `prop:T-dichotomy`(1), non-primitive case.** -/
theorem Tcount_eq_zero_of_not_primitive (q : ℕ) {x y : Fin k → ℕ}
    (hx : x ∈ sumVectors (h + 1) k) (hy : y ∈ sumVectors (h + 1) k) (hxy : x ≠ y)
    (hdisj : ∀ i, x i = 0 ∨ y i = 0) (hprim : univ.gcd (diffVec x y) ≠ 1) :
    Tcount h k q x y = 0 := by
  rw [Tcount, card_eq_zero, filter_eq_empty_iff]
  intro A hA heq
  rw [BhStarSets, mem_filter] at hA
  obtain ⟨d, hd⟩ : ∃ d, d = diffVec x y := ⟨_, rfl⟩
  have hdot : dot d (setVec k A) = 0 := by rw [hd, ← dotN_sub_dotN, heq, sub_self]
  obtain ⟨g, hgdef⟩ : ∃ g, g = univ.gcd d := ⟨_, rfl⟩
  have hg0 : g ≠ 0 := by
    intro h0; rw [hgdef, Finset.gcd_eq_zero_iff] at h0
    exact diffVec_ne_zero hxy (hd ▸ funext fun i => h0 i (mem_univ i))
  have hgnn : 0 ≤ g := hgdef ▸ Int.nonneg_of_normalize_eq_self Finset.normalize_gcd
  obtain ⟨n, hn⟩ : ∃ n : ℕ, g = n := ⟨g.toNat, (Int.toNat_of_nonneg hgnn).symm⟩
  have hn2 : 2 ≤ n := by
    have : g ≠ 1 := by rw [hgdef, hd]; exact hprim
    omega
  have hdd' : d = (n : ℤ) • (fun i => d i / g) := by
    funext i
    simp only [Pi.smul_apply, smul_eq_mul]
    rw [← hn]
    exact (Int.mul_ediv_cancel' (hgdef ▸ Finset.gcd_dvd (mem_univ i))).symm
  set d' : Fin k → ℤ := fun i => d i / g
  have hw := weight_diffVec_eq hx hdisj
  rw [← hd, hdd', weight_smul_nat] at hw
  have hd'0 : d' ≠ 0 := by
    intro h0; rw [h0, smul_zero] at hdd'; exact diffVec_ne_zero hxy (hd ▸ hdd')
  have hsum : ∑ i, d' i = 0 := by
    have := sum_diffVec hx hy
    rw [← hd, hdd'] at this
    simp only [Pi.smul_apply, smul_eq_mul, ← mul_sum] at this
    exact (mul_eq_zero.mp this).resolve_left (by omega)
  have hw' : weight d' ≤ h := by nlinarith
  have hdot' : dot d' (setVec k A) = 0 := by
    rw [hdd', dot_smul] at hdot
    exact (mul_eq_zero.mp hdot).resolve_left (by omega)
  exact dot_ne_zero_of_Bh hA.1 hA.2.1 hd'0 hsum hw' hdot'

theorem suffixSum_sub_succ (d : Fin k → ℤ) (i : Fin k) :
    suffixSum d i - suffixSum d (i + 1) = d i := by
  rw [suffixSum, suffixSum, ← sum_sub_distrib]
  rw [sum_eq_single i]
  · simp
  · intro b _ hb
    have : (i : ℕ) ≠ b := fun h => hb (Fin.ext h).symm
    by_cases h1 : (i : ℕ) ≤ b
    · simp [h1, show (i : ℕ) + 1 ≤ b by omega]
    · simp [h1, show ¬ (i : ℕ) + 1 ≤ b by omega]
  · simp

theorem eq_zero_of_suffixSum_eq_zero {d : Fin k → ℤ} (hd : ∑ i, d i = 0)
    (hD : ∀ j, 1 ≤ j → j < k → suffixSum d j = 0) : d = 0 := by
  have hall : ∀ j, suffixSum d j = 0 := by
    intro j
    rcases Nat.eq_zero_or_pos j with rfl | hj
    · simpa [suffixSum] using hd
    by_cases hjk : j < k
    · exact hD j hj hjk
    · exact sum_eq_zero fun i _ => by simp [show ¬ j ≤ (i : ℕ) by omega]
  funext i
  rw [← suffixSum_sub_succ d i, hall, hall]; rfl

theorem gap_pos {v : Fin k → ℤ} (hv : StrictMono v) {j : ℕ} (hj : j + 1 < k) :
    0 < extV v (j + 1) - extV v j := by
  simp only [extV, dif_pos hj, dif_pos (show j < k by omega), sub_pos]
  exact hv (Fin.mk_lt_mk.mpr (by omega))

theorem dot_pos_of_suffixSum_nonneg {d v : Fin k → ℤ} (hv : StrictMono v) (hd0 : d ≠ 0)
    (hd : ∑ i, d i = 0) (hD : ∀ j, 1 ≤ j → j < k → 0 ≤ suffixSum d j) : 0 < dot d v := by
  rw [dot_eq_sum_gaps d v hd]
  have hex : ∃ j, 1 ≤ j ∧ j < k ∧ suffixSum d j ≠ 0 := by
    by_contra hcon; push_neg at hcon
    exact hd0 (eq_zero_of_suffixSum_eq_zero hd hcon)
  obtain ⟨j, hj1, hjk, hjne⟩ := hex
  refine sum_pos' (fun i hi => ?_) ⟨j - 1, mem_range.mpr (by omega), ?_⟩
  · rw [mem_range] at hi
    exact mul_nonneg (gap_pos hv (by omega)).le (hD _ (by omega) (by omega))
  · have h1 := gap_pos hv (j := j - 1) (by omega)
    have h2 := hD j hj1 hjk
    rw [show j - 1 + 1 = j by omega] at h1 ⊢
    exact mul_pos h1 (lt_of_le_of_ne h2 (Ne.symm hjne))

theorem suffixSum_neg (d : Fin k → ℤ) (j : ℕ) : suffixSum (-d) j = -suffixSum d j := by
  simp only [suffixSum, ← sum_neg_distrib]
  refine sum_congr rfl fun i _ => ?_
  split_ifs <;> simp

/-- **Proposition `prop:T-dichotomy`(1), sign case.** If all `D_j` (`1 ≤ j ≤ k - 1`) are
nonnegative, or all are nonpositive, then `T_{x,y} = 0`. -/
theorem Tcount_eq_zero_of_sign (q : ℕ) {x y : Fin k → ℕ}
    (hx : x ∈ sumVectors (h + 1) k) (hy : y ∈ sumVectors (h + 1) k) (hxy : x ≠ y)
    (hsign : (∀ j, 1 ≤ j → j < k → 0 ≤ suffixSum (diffVec x y) j) ∨
      (∀ j, 1 ≤ j → j < k → suffixSum (diffVec x y) j ≤ 0)) :
    Tcount h k q x y = 0 := by
  rw [Tcount, card_eq_zero, filter_eq_empty_iff]
  intro A hA heq
  rw [BhStarSets, mem_filter] at hA
  have hAk := (mem_powersetCard.mp hA.1).2
  have hv := setVec_strictMono hAk
  have hdot : dot (diffVec x y) (setVec k A) = 0 := by rw [← dotN_sub_dotN, heq, sub_self]
  have hsum := sum_diffVec hx hy
  have hd0 := diffVec_ne_zero hxy
  rcases hsign with hD | hD
  · exact (dot_pos_of_suffixSum_nonneg hv hd0 hsum hD).ne' hdot
  · have := dot_pos_of_suffixSum_nonneg (d := -diffVec x y) hv (neg_ne_zero.mpr hd0)
      (by simp [hsum]) (fun j hj hjk => by rw [suffixSum_neg]; linarith [hD j hj hjk])
    have h2 : dot (-diffVec x y) (setVec k A) = -dot (diffVec x y) (setVec k A) := by
      simp [dot, sum_neg_distrib]
    rw [h2, hdot] at this
    simp at this

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Additional/TDichotomyLower.lean <==
module

public import RequestProject.Additional.TDichotomy

/-!
# Proposition `prop:T-dichotomy`(2)

If `d = x - y` is primitive and the suffix sums `D_j` take both signs, then
`T_{x,y} = Θ(q^{k-1})`.

Instead of the lattice-basis argument of the paper we use the explicit `k - 1` linearly
independent integer vectors `d_p e_i - d_i e_p` (`i ≠ p`, where `d_p ≠ 0`) in the kernel of `d`,
which is enough for the lower bound.
-/

@[expose] public section

open scoped Pointwise Nat

namespace Sumsets

open Finset

variable {h k : ℕ}

/-- A strictly increasing positive integer vector `u` with `d · u = 0`, built from the
gaps `τ̃_j` of the paper. -/
theorem exists_base_point {d : Fin k → ℤ} (hd : ∑ i, d i = 0)
    (hpos : ∃ j, 1 ≤ j ∧ j < k ∧ 0 < suffixSum d j)
    (hneg : ∃ j, 1 ≤ j ∧ j < k ∧ suffixSum d j < 0) :
    ∃ u : Fin k → ℤ, StrictMono u ∧ (∀ i, 1 ≤ u i) ∧ dot d u = 0 := by
  obtain ⟨Lp, hLpdef⟩ : ∃ L : ℤ, L = ∑ j ∈ range (k - 1), max (suffixSum d (j + 1)) 0 :=
    ⟨_, rfl⟩
  obtain ⟨Lm, hLmdef⟩ : ∃ L : ℤ, L = ∑ j ∈ range (k - 1), max (-suffixSum d (j + 1)) 0 :=
    ⟨_, rfl⟩
  have hLp : 0 < Lp := by
    obtain ⟨j, hj1, hjk, hj⟩ := hpos
    rw [hLpdef]
    refine sum_pos' (fun i _ => le_max_right _ _) ⟨j - 1, mem_range.mpr (by omega), ?_⟩
    rw [show j - 1 + 1 = j by omega]
    exact lt_max_of_lt_left hj
  have hLm : 0 < Lm := by
    obtain ⟨j, hj1, hjk, hj⟩ := hneg
    rw [hLmdef]
    refine sum_pos' (fun i _ => le_max_right _ _) ⟨j - 1, mem_range.mpr (by omega), ?_⟩
    rw [show j - 1 + 1 = j by omega]
    exact lt_max_of_lt_left (by linarith)
  set τ : ℕ → ℤ := fun j => if j = 0 then 1 else if 0 < suffixSum d j then Lm
    else if suffixSum d j < 0 then Lp else 1 with hτdef
  have hτ : ∀ j, 1 ≤ τ j := by
    intro j; simp only [hτdef]; split_ifs <;> omega
  set u : Fin k → ℤ := fun i => ∑ j ∈ range (i + 1), τ j with hudef
  have hτnn : ∀ j, 0 ≤ τ j := fun j => by linarith [hτ j]
  refine ⟨u, ?_, ?_, ?_⟩
  · intro a b hab
    simp only [hudef]
    have hab' : (a : ℕ) < b := hab
    refine sum_lt_sum_of_subset (f := τ) (s := range ((a : ℕ) + 1)) (t := range ((b : ℕ) + 1))
      (i := (b : ℕ)) ?_ ?_ ?_ ?_ ?_
    · intro x hx; simp only [mem_range] at hx ⊢; omega
    · simp
    · simp only [mem_range]; omega
    · linarith [hτ (b : ℕ)]
    · exact fun j _ _ => hτnn j
  · intro i
    calc (1 : ℤ) = τ 0 := by simp [hτdef]
      _ ≤ u i := single_le_sum (fun j _ => hτnn j) (mem_range.mpr (by omega))
  · rw [dot_eq_sum_gaps d u hd]
    have hterm : ∀ j ∈ range (k - 1), (extV u (j + 1) - extV u j) * suffixSum d (j + 1) =
        Lm * max (suffixSum d (j + 1)) 0 - Lp * max (-suffixSum d (j + 1)) 0 := by
      intro j hj
      rw [mem_range] at hj
      have hgap : extV u (j + 1) - extV u j = τ (j + 1) := by
        simp only [extV, dif_pos (show j + 1 < k by omega), dif_pos (show j < k by omega),
          hudef]
        rw [sum_range_succ]; ring
      rw [hgap]
      simp only [hτdef, if_neg (Nat.succ_ne_zero j)]
      rcases lt_trichotomy (suffixSum d (j + 1)) 0 with hD | hD | hD
      · rw [if_neg (by omega), if_pos hD, max_eq_right hD.le, max_eq_left (by omega)]; ring
      · rw [hD]; simp
      · rw [if_pos hD, max_eq_left hD.le, max_eq_right (by omega)]; ring
    rw [sum_congr rfl hterm, sum_sub_distrib, ← mul_sum, ← mul_sum, ← hLpdef, ← hLmdef]
    ring

theorem setVec_image_of_strictMono {v : Fin k → ℤ} (hv : StrictMono v) :
    setVec k (univ.image v) = v := by
  have hA : (univ.image v).card = k := card_image_of_injective' hv.injective
  have key := Finset.orderEmbOfFin_unique hA (f := v) (fun x => mem_image_of_mem v (mem_univ x)) hv
  funext i
  rw [setVec_eq hA, ← key]

/-- The perturbation `w(z) = ∑_{i ≠ p} z_i (d_p e_i - d_i e_p)` (written for `z_p = 0`). -/
def pertVec (d : Fin k → ℤ) (p : Fin k) (z : Fin k → ℤ) : Fin k → ℤ :=
  fun i => z i * d p - if i = p then ∑ j, z j * d j else 0

theorem dot_pertVec (d : Fin k → ℤ) (p : Fin k) (z : Fin k → ℤ) : dot d (pertVec d p z) = 0 := by
  simp only [dot, pertVec, mul_sub, sum_sub_distrib, mul_ite, mul_zero, sum_ite_eq', mem_univ,
    if_true]
  rw [mul_sum]
  rw [sub_eq_zero]
  refine sum_congr rfl fun i _ => by ring

theorem abs_pertVec_le {d : Fin k → ℤ} {p : Fin k} {z : Fin k → ℤ} {m : ℕ} {K : ℤ}
    (hK : ∑ i, |d i| ≤ K) (hz : ∀ i, |z i| ≤ m) (i : Fin k) :
    |pertVec d p z i| ≤ 2 * m * K := by
  have hdp : |d p| ≤ K := (single_le_sum (fun j _ => abs_nonneg (d j)) (mem_univ p)).trans hK
  have h1 : |z i * d p| ≤ m * K := by
    rw [abs_mul]; exact mul_le_mul (hz i) hdp (abs_nonneg _) (Nat.cast_nonneg _)
  have h2 : |∑ j, z j * d j| ≤ m * K := by
    calc |∑ j, z j * d j| ≤ ∑ j, |z j * d j| := abs_sum_le_sum_abs _ _
      _ ≤ ∑ j, (m : ℤ) * |d j| := sum_le_sum fun j _ => by
          rw [abs_mul]; exact mul_le_mul_of_nonneg_right (hz j) (abs_nonneg _)
      _ = m * ∑ j, |d j| := by rw [mul_sum]
      _ ≤ m * K := mul_le_mul_of_nonneg_left hK (Nat.cast_nonneg _)
  have h3 : |(if i = p then ∑ j, z j * d j else 0)| ≤ m * K := by
    split_ifs
    · exact h2
    · simp only [abs_zero]; exact (abs_nonneg _).trans h1
  calc |pertVec d p z i| ≤ |z i * d p| + |(if i = p then ∑ j, z j * d j else 0)| :=
        abs_sub _ _
    _ ≤ m * K + m * K := add_le_add h1 h3
    _ = 2 * m * K := by ring

/-- The parameter box `{z : |z_i| ≤ m, z_p = 0}`. -/
def zBox (k : ℕ) (p : Fin k) (m : ℕ) : Finset (Fin k → ℤ) :=
  Fintype.piFinset fun i => if i = p then ({0} : Finset ℤ) else Icc (-(m : ℤ)) m

theorem card_zBox (k : ℕ) (p : Fin k) (m : ℕ) : (zBox k p m).card = (2 * m + 1) ^ (k - 1) := by
  rw [zBox, Fintype.card_piFinset, ← mul_prod_erase _ _ (mem_univ p)]
  have : ∀ i ∈ univ.erase p,
      (if i = p then ({0} : Finset ℤ) else Icc (-(m : ℤ)) m).card = 2 * m + 1 := by
    intro i hi; rw [if_neg (ne_of_mem_erase hi), Int.card_Icc]; omega
  rw [prod_congr rfl this]
  simp

/-- The lattice family: at least `(2m+1)^{k-1}` strictly increasing `v ∈ [q]^k` with
`d · v = 0`. -/
theorem card_family_le {d u : Fin k → ℤ} {p : Fin k} (hp : d p ≠ 0) (hu : StrictMono u)
    (hu1 : ∀ i, 1 ≤ u i) (hdu : dot d u = 0) {K U : ℤ} (hK : ∑ i, |d i| ≤ K)
    (hU : ∀ i, u i ≤ U) {m q : ℕ} (hq : (4 * m * K + 1) * U + 2 * m * K ≤ q) :
    (2 * m + 1) ^ (k - 1) ≤
      ((tuples q k).filter (fun v => StrictMono v ∧ dot d v = 0)).card := by
  have hK0 : 0 ≤ K := (sum_nonneg fun i _ => abs_nonneg (d i)).trans hK
  set N : ℤ := 4 * m * K + 1 with hN
  have hN0 : 0 ≤ N := by positivity
  rw [← card_zBox k p m]
  refine card_le_card_of_injOn (fun z => N • u + pertVec d p z) ?_ ?_
  · intro z hz
    rw [mem_coe, zBox, Fintype.mem_piFinset] at hz
    have hzb : ∀ i, |z i| ≤ m := by
      intro i
      have := hz i
      split_ifs at this with hi
      · rw [mem_singleton] at this; rw [this]; simp
      · rw [mem_Icc] at this; exact abs_le.mpr this
    have hw := fun i => abs_le.mp (abs_pertVec_le (p := p) hK hzb i)
    rw [coe_filter]
    refine ⟨?_, ?_, ?_⟩
    · rw [tuples, Fintype.mem_piFinset]
      intro i
      simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, mem_Icc]
      have := hw i
      have := hu1 i
      have := hU i
      constructor <;> nlinarith
    · intro a b hab
      simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
      have h1 : u a + 1 ≤ u b := hu hab
      have := hw a
      have := hw b
      nlinarith
    · simp only [dot, Pi.add_apply, Pi.smul_apply, smul_eq_mul, mul_add, sum_add_distrib]
      have h1 := dot_pertVec d p z
      have h2 : ∑ i, d i * (N * u i) = N * dot d u := by
        rw [dot, mul_sum]; exact sum_congr rfl fun i _ => by ring
      rw [dot] at h1
      rw [h1, h2, hdu]; ring
  · intro z1 hz1 z2 hz2 heq
    rw [mem_coe, zBox, Fintype.mem_piFinset] at hz1 hz2
    funext i
    by_cases hi : i = p
    · subst hi
      have a1 := hz1 i; have a2 := hz2 i
      simp only [if_true, mem_singleton] at a1 a2
      rw [a1, a2]
    · have := congrFun heq i
      simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, pertVec, if_neg hi, sub_zero,
        add_right_inj] at this
      exact mul_right_cancel₀ hp this

/-- A primitive `d = x - y` (with disjoint support) is `c • d'` with `c ≠ 0` and `d'` a
coefficient vector of weight exactly `h + 1`. -/
theorem exists_coeffVector_diffVec {x y : Fin k → ℕ} (hx : x ∈ sumVectors (h + 1) k)
    (hy : y ∈ sumVectors (h + 1) k) (hxy : x ≠ y) (hdisj : ∀ i, x i = 0 ∨ y i = 0)
    (hprim : univ.gcd (diffVec x y) = 1) :
    ∃ d', d' ∈ coeffVectors (h + 1) k ∧ weight d' = h + 1 ∧
      ∃ c : ℤ, c ≠ 0 ∧ diffVec x y = c • d' := by
  obtain ⟨d', hd', c, hc, hdc⟩ := exists_coeffVector_of (diffVec_ne_zero hxy) (sum_diffVec hx hy)
    (weight_diffVec_le (y := y) hx)
  refine ⟨d', mem_coeffVectors.mpr hd', ?_, c, hc, hdc⟩
  have hg : normalize c = 1 := by
    have h1 : (univ.gcd fun i => c * d' i) = normalize c * univ.gcd d' := Finset.gcd_mul_left
    rw [hd'.2.2.2.1, mul_one] at h1
    rw [← h1, ← hprim, hdc]; rfl
  have hc1 : c = 1 ∨ c = -1 := by
    have := Int.abs_eq_normalize c
    rw [hg] at this
    rcases abs_eq (zero_le_one) |>.mp this with h | h
    · exact Or.inl h
    · exact Or.inr h
  have hw := weight_diffVec_eq hx hdisj
  rw [hdc] at hw
  rcases hc1 with rfl | rfl
  · rwa [one_smul] at hw
  · rwa [neg_one_smul, weight_neg_eq hd'.2.1] at hw

/-- Lower bound for `T_{x,y}` in terms of the lattice family. -/
theorem card_family_le_Tcount (q : ℕ) {x y : Fin k → ℕ} (hx : x ∈ sumVectors (h + 1) k)
    (hy : y ∈ sumVectors (h + 1) k) (hxy : x ≠ y) (hdisj : ∀ i, x i = 0 ∨ y i = 0)
    (hprim : univ.gcd (diffVec x y) = 1) :
    ((tuples q k).filter (fun v => StrictMono v ∧ dot (diffVec x y) v = 0)).card ≤
      Tcount h k q x y + (coeffVectors h k).card * q ^ (k - 2) := by
  classical
  have hk : 1 ≤ k := by
    rcases Nat.eq_zero_or_pos k with rfl | hk
    · exact absurd (funext fun i => i.elim0) hxy
    · exact hk
  obtain ⟨d', hd', hwd', c, hc, hdc⟩ := exists_coeffVector_diffVec hx hy hxy hdisj hprim
  have hdot : ∀ v, dot (diffVec x y) v = 0 ↔ dot d' v = 0 := by
    intro v; rw [hdc, dot_smul]
    exact ⟨fun h0 => (mul_eq_zero.mp h0).resolve_left hc, fun h0 => by rw [h0, mul_zero]⟩
  set S := (tuples q k).filter (fun v => StrictMono v ∧ dot (diffVec x y) v = 0)
  set Q : (Fin k → ℤ) → Prop := fun v => ∃ e ∈ coeffVectors h k, dot e v = 0
  rw [← card_filter_add_card_filter_not (s := S) Q, add_comm]
  refine add_le_add ?_ ?_
  · refine card_le_card_of_injOn (fun v => univ.image v) ?_ ?_
    · intro v hv
      simp only [coe_filter, Set.mem_setOf_eq, S, mem_filter] at hv
      obtain ⟨⟨hvt, hvm, hvd⟩, hvQ⟩ := hv
      have hA := image_mem_kSubsets hvt hvm.injective
      have hAk : (univ.image v).card = k := card_image_of_injective' hvm.injective
      have hsv := setVec_image_of_strictMono hvm
      have heq : dotN x v = dotN y v := by
        have := dotN_sub_dotN x y v; rw [hvd] at this; linarith
      rw [coe_filter]
      refine ⟨?_, by rw [hsv]; exact heq⟩
      rw [BhStarSets, mem_filter]
      refine ⟨hA, ?_, ?_⟩
      · by_contra hne
        rw [nsmul_eq_sumsOf_setVec h hAk, hsv] at hne
        exact hvQ (exists_orth_of_card_ne hk hne)
      · rw [nsmul_eq_sumsOf_setVec (h + 1) hAk, hsv, ne_eq, card_sumsOf_eq_iff (h + 1) hk]
        intro hinj
        exact hxy (hinj hx hy heq)
    · intro v1 hv1 v2 hv2 h12
      simp only [coe_filter, Set.mem_setOf_eq, S, mem_filter] at hv1 hv2
      rw [← setVec_image_of_strictMono hv1.1.2.1, ← setVec_image_of_strictMono hv2.1.2.1]
      simp only at h12
      rw [h12]
  · calc (S.filter Q).card
        ≤ ((coeffVectors h k).biUnion
            (fun e => (tuples q k).filter (fun v => dot d' v = 0 ∧ dot e v = 0))).card := by
          refine card_le_card fun v hv => ?_
          simp only [S, Q, mem_filter] at hv
          obtain ⟨⟨hvt, -, hvd⟩, e, he, hev⟩ := hv
          rw [mem_biUnion]
          exact ⟨e, he, mem_filter.mpr ⟨hvt, (hdot v).mp hvd, hev⟩⟩
      _ ≤ ∑ e ∈ coeffVectors h k,
            ((tuples q k).filter (fun v => dot d' v = 0 ∧ dot e v = 0)).card := card_biUnion_le
      _ ≤ ∑ _e ∈ coeffVectors h k, q ^ (k - 2) := by
          refine sum_le_sum fun e he => ?_
          refine card_tuples_two_dot_eq_zero_le (h := h + 1) q hd'
            (coeffVectors_mono (Nat.le_succ h) he) ?_
          intro hde
          have := (mem_coeffVectors.mp he).2.2.1
          rw [← hde, hwd'] at this
          omega
      _ = (coeffVectors h k).card * q ^ (k - 2) := by rw [sum_const, smul_eq_mul]

/-- **Proposition `prop:T-dichotomy`(2).**  If `d = x - y` is primitive and the suffix sums
`D_j` (`1 ≤ j ≤ k - 1`) take both signs, then `T_{x,y} ≥ c q^{k-1}` for all large `q`; together
with `Sumsets.Tcount_le` this gives `T_{x,y} = Θ(q^{k-1})`. -/
theorem Tcount_lower {x y : Fin k → ℕ} (hx : x ∈ sumVectors (h + 1) k)
    (hy : y ∈ sumVectors (h + 1) k) (hdisj : ∀ i, x i = 0 ∨ y i = 0)
    (hprim : univ.gcd (diffVec x y) = 1)
    (hpos : ∃ j, 1 ≤ j ∧ j < k ∧ 0 < suffixSum (diffVec x y) j)
    (hneg : ∃ j, 1 ≤ j ∧ j < k ∧ suffixSum (diffVec x y) j < 0) :
    ∃ c : ℝ, 0 < c ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀, c * (q : ℝ) ^ (k - 1) ≤ (Tcount h k q x y : ℝ) := by
  have hk2 : 2 ≤ k := by obtain ⟨j, hj1, hjk, -⟩ := hpos; omega
  have hxy : x ≠ y := by
    rintro rfl
    obtain ⟨j, -, -, hj⟩ := hpos
    have : diffVec x x = 0 := funext fun i => by simp [diffVec]
    rw [this] at hj
    simp [suffixSum] at hj
  set d := diffVec x y with hd
  have hsum := sum_diffVec hx hy
  obtain ⟨u, hu, hu1, hdu⟩ := exists_base_point hsum hpos hneg
  obtain ⟨p, hp⟩ : ∃ p, d p ≠ 0 := by
    by_contra hcon; push_neg at hcon; exact diffVec_ne_zero hxy (funext hcon)
  set Kn : ℕ := (∑ i, |d i|).toNat
  set Un : ℕ := (∑ i, u i).toNat
  have hK : ∑ i, |d i| ≤ (Kn : ℤ) := Int.self_le_toNat _
  have hU : ∀ i, u i ≤ (Un : ℤ) := by
    intro i
    calc u i ≤ ∑ j, u j := single_le_sum (fun j _ => by linarith [hu1 j]) (mem_univ i)
      _ ≤ _ := Int.self_le_toNat _
  set C : ℕ := 4 * Kn * (2 * Un + 1) + 1 with hC
  have hCpos : 0 < C := by omega
  set R := (coeffVectors h k).card
  refine ⟨1 / (2 * (C : ℝ) ^ (k - 1)), by positivity, 2 * Un + 2 * C ^ (k - 1) * R,
    fun q hq => ?_⟩
  set m := q / C with hm
  have hmC : m * C ≤ q := Nat.div_mul_le_self q C
  have hqC : q < C * (m + 1) := Nat.lt_mul_div_succ q hCpos
  have hcond : (4 * (m : ℤ) * Kn + 1) * Un + 2 * m * Kn ≤ q := by
    have h1 : ((m * C : ℕ) : ℤ) ≤ q := by exact_mod_cast hmC
    have h2 : (2 * Un : ℤ) ≤ q := by exact_mod_cast (show 2 * Un ≤ q by omega)
    push_cast [hC] at h1
    nlinarith [Nat.cast_nonneg (α := ℤ) m, Nat.cast_nonneg (α := ℤ) Kn,
      Nat.cast_nonneg (α := ℤ) Un]
  have hfam := card_family_le hp hu hu1 hdu hK hU hcond
  have hT := card_family_le_Tcount (h := h) q hx hy hxy hdisj hprim
  rw [← hd] at hT
  have hq1 : q ≤ C * (2 * m + 1) := by nlinarith
  have hpow : q ^ (k - 1) ≤ C ^ (k - 1) * (2 * m + 1) ^ (k - 1) := by
    rw [← mul_pow]; exact Nat.pow_le_pow_left hq1 _
  have hsplit : q ^ (k - 1) = q * q ^ (k - 2) := by
    rw [← pow_succ']; congr 1; omega
  have hbig : 2 * (C ^ (k - 1) * R * q ^ (k - 2)) ≤ q ^ (k - 1) := by
    rw [hsplit, ← mul_assoc, ← mul_assoc]; exact Nat.mul_le_mul_right _ (by omega)
  have hmain : q ^ (k - 1) ≤ 2 * C ^ (k - 1) * Tcount h k q x y := by
    have h3 : q ^ (k - 1) ≤ C ^ (k - 1) * (Tcount h k q x y + R * q ^ (k - 2)) :=
      hpow.trans (Nat.mul_le_mul_left _ (hfam.trans hT))
    rw [mul_add] at h3
    have h4 : C ^ (k - 1) * (R * q ^ (k - 2)) = C ^ (k - 1) * R * q ^ (k - 2) := by ring
    rw [h4] at h3
    have h5 : 2 * C ^ (k - 1) * Tcount h k q x y = 2 * (C ^ (k - 1) * Tcount h k q x y) := by
      ring
    rw [h5]
    generalize C ^ (k - 1) * Tcount h k q x y = a at h3 ⊢
    generalize C ^ (k - 1) * R * q ^ (k - 2) = b at h3 hbig
    generalize q ^ (k - 1) = t at h3 hbig ⊢
    omega
  have hmainR : ((q ^ (k - 1) : ℕ) : ℝ) ≤ ((2 * C ^ (k - 1) * Tcount h k q x y : ℕ) : ℝ) := by
    exact_mod_cast hmain
  push_cast at hmainR
  rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ (by positivity)]
  linarith

/-! ### Example `ex:T` (with `k = m + 3`) -/

/-- `x = (h, 0, 1, 0, …, 0)`. -/
def exTx (h m : ℕ) : Fin (m + 3) → ℕ := Fin.cons h (Fin.cons 0 (Fin.cons 1 (fun _ => 0)))

/-- `y = (0, h + 1, 0, …, 0)`. -/
def exTy (h m : ℕ) : Fin (m + 3) → ℕ := Fin.cons 0 (Fin.cons (h + 1) (fun _ => 0))

/-- `x' = (0, h, 1, 0, …, 0)`. -/
def exTx' (h m : ℕ) : Fin (m + 3) → ℕ := Fin.cons 0 (Fin.cons h (Fin.cons 1 (fun _ => 0)))

/-- `y' = (h + 1, 0, …, 0)`. -/
def exTy' (h m : ℕ) : Fin (m + 3) → ℕ := Fin.cons (h + 1) (fun _ => 0)

/-- **Example `ex:T`, first part.**  For `x = (h,0,1,0,…,0)` and `y = (0,h+1,0,…,0)`,
`T_{x,y} = Θ(q^{k-1})`. -/
theorem exT_theta (h m : ℕ) (hh : 1 ≤ h) :
    (∃ c : ℝ, 0 < c ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      c * (q : ℝ) ^ (m + 2) ≤ (Tcount h (m + 3) q (exTx h m) (exTy h m) : ℝ)) ∧
    ∀ q, Tcount h (m + 3) q (exTx h m) (exTy h m) ≤ q ^ (m + 2) := by
  have hx : exTx h m ∈ sumVectors (h + 1) (m + 3) := by
    simp [mem_sumVectors, exTx, Fin.sum_univ_succ]
  have hy : exTy h m ∈ sumVectors (h + 1) (m + 3) := by
    simp [mem_sumVectors, exTy, Fin.sum_univ_succ]
  have hdisj : ∀ i, exTx h m i = 0 ∨ exTy h m i = 0 := by
    intro i
    refine Fin.cases ?_ (fun i => Fin.cases ?_ (fun i => ?_) i) i <;> simp [exTx, exTy]
  have hprim : univ.gcd (diffVec (exTx h m) (exTy h m)) = 1 :=
    gcd_eq_one_of_entry (i := 2) (by simp [diffVec, exTx, exTy]; rfl)
  have hD1 : suffixSum (diffVec (exTx h m) (exTy h m)) 1 = -h := by
    simp [suffixSum, diffVec, exTx, exTy, Fin.sum_univ_succ]
  have hD2 : suffixSum (diffVec (exTx h m) (exTy h m)) 2 = 1 := by
    simp [suffixSum, diffVec, exTx, exTy, Fin.sum_univ_succ]
  have hxy : exTx h m ≠ exTy h m := by
    intro he; have := congrFun he 0; simp [exTx, exTy] at this; omega
  refine ⟨?_, fun q => Tcount_le q hxy⟩
  have := Tcount_lower hx hy hdisj hprim ⟨2, by omega, by omega, by rw [hD2]; norm_num⟩
    ⟨1, le_rfl, by omega, by rw [hD1]; omega⟩
  simpa using this

/-- **Example `ex:T`, second part.**  For `x' = (0,h,1,0,…,0)` and `y' = (h+1,0,…,0)`, all
`D_j ≥ 0`, so `T_{x',y'} = 0` for every `q`. -/
theorem exT_zero (h m q : ℕ) : Tcount h (m + 3) q (exTx' h m) (exTy' h m) = 0 := by
  have hx : exTx' h m ∈ sumVectors (h + 1) (m + 3) := by
    simp [mem_sumVectors, exTx', Fin.sum_univ_succ]
  have hy : exTy' h m ∈ sumVectors (h + 1) (m + 3) := by
    simp [mem_sumVectors, exTy', Fin.sum_univ_succ]
  have hxy : exTx' h m ≠ exTy' h m := by
    intro he; have := congrFun he 0; simp [exTx', exTy'] at this
  refine Tcount_eq_zero_of_sign q hx hy hxy (Or.inl fun j hj _ => ?_)
  refine sum_nonneg fun i _ => ?_
  split_ifs with hji
  · have hi : i ≠ 0 := by intro h0; rw [h0] at hji; simp at hji; omega
    obtain ⟨i', rfl⟩ := Fin.exists_succ_eq.mpr hi
    simp [diffVec, exTy']
  · exact le_rfl

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Construction.lean <==
module

public import RequestProject.Counting

/-!
# The construction in the proof of Theorem `thm:main`(3)

For `2 ≤ s ≤ h` we consider the tuples `(a, a + r, a + s r, t₄, …, t_k)` with
`1 ≤ a ≤ ⌊q/2⌋`, `1 ≤ r ≤ ⌊q/(2s)⌋` and `t_j ∈ [q]`.  All of them are orthogonal to
`d₀ = (s-1, -s, 1, 0, …, 0)`, and all but `O(q^{k-2})` of them are orthogonal to no other
coefficient vector; for those, `|hA| = M_{h,k} - M_{h-s,k}` by the gap-size lemma.
-/

@[expose] public section

open scoped Pointwise

namespace Sumsets

open Finset

variable {m : ℕ}

/-- The coefficient vector `d₀ = (s-1, -s, 1, 0, …, 0)`. -/
def dZero (s : ℤ) : Fin (m + 3) → ℤ :=
  fun i => if i = 0 then s - 1 else if i = 1 then -s else if i = 2 then 1 else 0

/-- The parametrization `p ↦ (p₀, p₀ + p₁, p₀ + s p₁, p₃, …)`. -/
def paramMap (s : ℤ) (p : Fin (m + 3) → ℤ) : Fin (m + 3) → ℤ :=
  fun i => if i = 0 then p 0 else if i = 1 then p 0 + p 1 else if i = 2 then p 0 + s * p 1 else p i

/-- The coefficient vector `e` seen in parameter space: `e · paramMap s p = paramCoeff s e · p`. -/
def paramCoeff (s : ℤ) (e : Fin (m + 3) → ℤ) : Fin (m + 3) → ℤ :=
  fun i => if i = 0 then e 0 + e 1 + e 2 else if i = 1 then e 1 + s * e 2 else if i = 2 then 0
    else e i

/-- The parameter box. -/
def paramBox (q s : ℕ) : Fin (m + 3) → Finset ℤ :=
  fun i => if i = 0 then Icc 1 ((q / 2 : ℕ) : ℤ) else if i = 1 then Icc 1 ((q / (2 * s) : ℕ) : ℤ)
    else if i = 2 then {1} else Icc 1 (q : ℤ)

theorem fin3_ne : (0 : Fin (m + 3)) ≠ 1 ∧ (0 : Fin (m + 3)) ≠ 2 ∧ (1 : Fin (m + 3)) ≠ 2 := by
  refine ⟨?_, ?_, ?_⟩ <;>
    simp [Fin.ext_iff, Nat.mod_eq_of_lt (show 2 < m + 3 by omega)]

theorem sum_split3 (f : Fin (m + 3) → ℤ) :
    ∑ i, f i = f 0 + f 1 + f 2 + ∑ i ∈ ((univ.erase 0).erase 1).erase 2, f i := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  rw [← Finset.add_sum_erase _ _ (mem_univ 0),
    ← Finset.add_sum_erase _ _ (mem_erase.mpr ⟨h01.symm, mem_univ 1⟩),
    ← Finset.add_sum_erase _ _ (mem_erase.mpr ⟨h12.symm, mem_erase.mpr ⟨h02.symm, mem_univ 2⟩⟩)]
  ring

theorem mem_rest {i : Fin (m + 3)} (hi : i ∈ ((univ.erase 0).erase 1).erase 2) :
    i ≠ 0 ∧ i ≠ 1 ∧ i ≠ 2 :=
  ⟨ne_of_mem_erase (mem_of_mem_erase (mem_of_mem_erase hi)),
    ne_of_mem_erase (mem_of_mem_erase hi), ne_of_mem_erase hi⟩

theorem dot_paramMap (s : ℤ) (e p : Fin (m + 3) → ℤ) :
    dot e (paramMap s p) = dot (paramCoeff s e) p := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  unfold dot
  rw [sum_split3, sum_split3]
  have hrest : ∑ i ∈ ((univ.erase 0).erase 1).erase 2, e i * paramMap s p i =
      ∑ i ∈ ((univ.erase 0).erase 1).erase 2, paramCoeff s e i * p i := by
    refine Finset.sum_congr rfl fun i hi => ?_
    obtain ⟨hi0, hi1, hi2⟩ := mem_rest hi
    simp [paramMap, paramCoeff, hi0, hi1, hi2]
  rw [hrest]
  simp only [paramMap, paramCoeff, if_true, if_neg h01.symm, if_neg h02.symm,
    if_neg h12.symm]
  ring

theorem paramCoeff_dZero (s : ℤ) : paramCoeff s (dZero (m := m) s) = 0 := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  funext i
  by_cases hi0 : i = 0
  · subst hi0; simp [paramCoeff, dZero, h01.symm, h02.symm, h12.symm]; ring
  by_cases hi1 : i = 1
  · subst hi1; simp [paramCoeff, dZero, h01.symm, h02.symm, h12.symm]
  by_cases hi2 : i = 2
  · subst hi2; simp [paramCoeff, h02.symm, h12.symm]
  simp [paramCoeff, dZero, hi0, hi1, hi2]

theorem gcd_eq_one_of_entry {k : ℕ} {d : Fin k → ℤ} {i : Fin k} (hi : d i = 1) :
    univ.gcd d = 1 := by
  have h1 : univ.gcd d ∣ 1 := hi ▸ Finset.gcd_dvd (mem_univ i)
  have h2 : 0 ≤ univ.gcd d := Int.nonneg_of_normalize_eq_self (Finset.normalize_gcd)
  exact Int.eq_one_of_dvd_one h2 h1

theorem weight_dZero {s : ℕ} (hs : 2 ≤ s) : weight (dZero (m := m) (s : ℤ)) = s := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  have : (weight (dZero (m := m) (s : ℤ)) : ℤ) = s := by
    rw [weight_cast, sum_split3]
    have hrest : ∑ i ∈ ((univ.erase 0).erase 1).erase 2,
        (((dZero (m := m) (s : ℤ)) i).toNat : ℤ) = 0 := by
      refine Finset.sum_eq_zero fun i hi => ?_
      obtain ⟨hi0, hi1, hi2⟩ := mem_rest hi
      simp [dZero, hi0, hi1, hi2]
    rw [hrest]
    simp only [dZero, if_true, if_neg h01.symm, if_neg h02.symm, if_neg h12.symm]
    rw [Int.toNat_of_nonneg (by omega), Int.toNat_of_nonpos (by omega)]
    simp
  exact_mod_cast this

theorem sum_dZero (s : ℤ) : ∑ i, dZero (m := m) s i = 0 := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  rw [sum_split3]
  have hrest : ∑ i ∈ ((univ.erase 0).erase 1).erase 2, (dZero (m := m) s) i = 0 := by
    refine Finset.sum_eq_zero fun i hi => ?_
    obtain ⟨hi0, hi1, hi2⟩ := mem_rest hi
    simp [dZero, hi0, hi1, hi2]
  rw [hrest]
  simp only [dZero, if_true, if_neg h01.symm, if_neg h02.symm, if_neg h12.symm]
  ring

theorem dZero_mem (h : ℕ) {s : ℕ} (hs : 2 ≤ s) (hsh : s ≤ h) :
    dZero (m := m) (s : ℤ) ∈ coeffVectors h (m + 3) := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  have h2 : dZero (m := m) (s : ℤ) 2 = 1 := by simp [dZero, h02.symm, h12.symm]
  rw [mem_coeffVectors]
  refine ⟨fun h0 => by simpa [h2] using congrFun h0 2, sum_dZero _, by rw [weight_dZero hs]; exact hsh,
    gcd_eq_one_of_entry h2, ⟨0, by simp [dZero]; omega, fun j hj => absurd hj (Fin.not_lt_zero j)⟩⟩

theorem eq_dZero_of_paramCoeff_eq_zero {h s : ℕ} (hs : 2 ≤ s) (hsh : s ≤ h)
    {e : Fin (m + 3) → ℤ} (he : e ∈ coeffVectors h (m + 3)) (hce : paramCoeff (s : ℤ) e = 0) :
    e = dZero (s : ℤ) := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  have e0 := congrFun hce 0
  have e1 := congrFun hce 1
  simp only [paramCoeff, if_true, if_neg h01.symm, Pi.zero_apply] at e0 e1
  refine eq_of_smul_eq_smul (mem_coeffVectors.mp he) (mem_coeffVectors.mp (dZero_mem h hs hsh))
    one_ne_zero (b := e 2) ?_
  funext i
  simp only [Pi.smul_apply, smul_eq_mul]
  by_cases hi0 : i = 0
  · subst hi0; simp only [dZero, if_true]; linear_combination e0 - e1
  by_cases hi1 : i = 1
  · subst hi1; simp only [dZero, if_neg h01.symm, if_true]; linear_combination e1
  by_cases hi2 : i = 2
  · subst hi2; simp [dZero, h02.symm, h12.symm]
  have := congrFun hce i
  simp only [paramCoeff, if_neg hi0, if_neg hi1, if_neg hi2, Pi.zero_apply] at this
  simp [dZero, hi0, hi1, hi2, this]

theorem dot_single_sub_single {k : ℕ} (i j : Fin k) (v : Fin k → ℤ) :
    dot (Pi.single i 1 - Pi.single j 1 : Fin k → ℤ) v = v i - v j := by
  simp [dot, sub_mul, Finset.sum_sub_distrib, Pi.single_apply]

/-- The vector `e_i - e_j` (for `i < j`) is a coefficient vector of weight `1`. -/
theorem single_sub_single_mem {k : ℕ} (h : ℕ) (hh : 1 ≤ h) {i j : Fin k} (hij : i < j) :
    (Pi.single i 1 - Pi.single j 1 : Fin k → ℤ) ∈ coeffVectors h k ∧
      weight (Pi.single i 1 - Pi.single j 1 : Fin k → ℤ) = 1 := by
  have hne : i ≠ j := ne_of_lt hij
  set e : Fin k → ℤ := Pi.single i 1 - Pi.single j 1
  have hei : e i = 1 := by simp [e, hne]
  have hw : weight e = 1 := by
    unfold weight
    rw [Finset.sum_eq_single i]
    · rw [hei]; rfl
    · intro l _ hl
      by_cases hlj : l = j
      · subst hlj; simp [e, hne.symm]
      · simp [e, hl, hlj]
    · simp
  refine ⟨mem_coeffVectors.mpr ⟨fun h0 => by simpa [hei] using congrFun h0 i, ?_, by omega,
    gcd_eq_one_of_entry hei, ⟨i, by rw [hei]; norm_num, fun l hl => ?_⟩⟩, hw⟩
  · simp [e, Finset.sum_sub_distrib]
  · have h1 : l ≠ i := ne_of_lt hl
    have h2 : l ≠ j := ne_of_lt (hl.trans hij)
    simp [e, h1, h2]

theorem prod_split3 (f : Fin (m + 3) → ℕ) :
    ∏ i, f i = f 0 * f 1 * f 2 * ∏ i ∈ ((univ.erase 0).erase 1).erase 2, f i := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  rw [← Finset.mul_prod_erase _ _ (mem_univ 0),
    ← Finset.mul_prod_erase _ _ (mem_erase.mpr ⟨h01.symm, mem_univ 1⟩),
    ← Finset.mul_prod_erase _ _ (mem_erase.mpr ⟨h12.symm, mem_erase.mpr ⟨h02.symm, mem_univ 2⟩⟩)]
  ring

theorem card_rest : (((univ.erase (0 : Fin (m + 3))).erase 1).erase 2).card = m := by
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  rw [Finset.card_erase_of_mem (mem_erase.mpr ⟨h12.symm, mem_erase.mpr ⟨h02.symm, mem_univ 2⟩⟩),
    Finset.card_erase_of_mem (mem_erase.mpr ⟨h01.symm, mem_univ 1⟩),
    Finset.card_erase_of_mem (mem_univ _), Finset.card_univ, Fintype.card_fin]
  omega

theorem card_paramBox_le {q s : ℕ} {j : Fin (m + 3)} (hj : j ≠ 2) :
    (paramBox (m := m) q s j).card ≤ q := by
  unfold paramBox
  split_ifs
  · rw [card_Icc_one]; exact Nat.div_le_self _ _
  · rw [card_Icc_one]; exact Nat.div_le_self _ _
  · rw [card_Icc_one]

/-- The good parameters inject (via `paramMap`) into the injective tuples `v` for which `d₀` is
the only coefficient vector orthogonal to `v`. -/
theorem card_goodParams_le (h q s : ℕ) (hs : 2 ≤ s) (hsh : s ≤ h) :
    ((Fintype.piFinset (paramBox (m := m) q s)).filter (fun p => ∀ e ∈ coeffVectors h (m + 3),
        e ≠ dZero (s : ℤ) → dot (paramCoeff s e) p ≠ 0)).card ≤
      ((tuples q (m + 3)).filter (fun v => Function.Injective v ∧
          ∀ e ∈ coeffVectors h (m + 3), dot e v = 0 ↔ e = dZero (s : ℤ))).card := by
  classical
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  refine Finset.card_le_card_of_injOn (paramMap (s : ℤ)) ?_ ?_
  · intro p hp
    simp only [coe_filter, Set.mem_setOf_eq, Fintype.mem_piFinset] at hp
    obtain ⟨hpD, hpg⟩ := hp
    have hb0 := hpD 0; have hb1 := hpD 1
    simp only [paramBox, if_true, if_neg h01.symm, mem_Icc] at hb0 hb1
    set v := paramMap (s : ℤ) p with hv
    have huniq : ∀ e ∈ coeffVectors h (m + 3), dot e v = 0 → e = dZero (s : ℤ) := by
      intro e he hev; by_contra hne; exact hpg e he hne (by rw [← dot_paramMap]; exact hev)
    have hd0v : dot (dZero (m := m) (s : ℤ)) v = 0 := by
      rw [dot_paramMap, paramCoeff_dZero]; simp [dot]
    have hinj : Function.Injective v := by
      intro i j hij
      by_contra hne
      rcases lt_or_gt_of_ne hne with hlt | hlt
      · obtain ⟨he, hw⟩ := single_sub_single_mem h (by omega) hlt
        have h1 := huniq _ he (by rw [dot_single_sub_single, hij, sub_self])
        rw [h1, weight_dZero hs] at hw; omega
      · obtain ⟨he, hw⟩ := single_sub_single_mem h (by omega) hlt
        have h1 := huniq _ he (by rw [dot_single_sub_single, hij, sub_self])
        rw [h1, weight_dZero hs] at hw; omega
    simp only [mem_coe, mem_filter]
    refine ⟨?_, hinj, ?_⟩
    · rw [tuples, Fintype.mem_piFinset]
      intro l
      have hA : 2 * ((q / 2 : ℕ) : ℤ) ≤ q := by exact_mod_cast Nat.mul_div_le q 2
      have hB : (2 * s : ℤ) * ((q / (2 * s) : ℕ) : ℤ) ≤ q := by
        exact_mod_cast Nat.mul_div_le q (2 * s)
      have hs' : (2 : ℤ) ≤ s := by exact_mod_cast hs
      have hsp : (s : ℤ) * p 1 ≤ s * ((q / (2 * s) : ℕ) : ℤ) :=
        mul_le_mul_of_nonneg_left hb1.2 (by omega)
      have hBnn : (0 : ℤ) ≤ ((q / (2 * s) : ℕ) : ℤ) := by positivity
      rw [mem_Icc]
      by_cases hl0 : l = 0
      · subst hl0; simp only [v, paramMap, if_true]; constructor <;> linarith
      by_cases hl1 : l = 1
      · subst hl1; simp only [v, paramMap, if_neg h01.symm, if_true]
        constructor <;> nlinarith
      by_cases hl2 : l = 2
      · subst hl2; simp only [v, paramMap, if_neg h02.symm, if_neg h12.symm, if_true]
        constructor <;> nlinarith
      · have := hpD l
        simp only [paramBox, if_neg hl0, if_neg hl1, if_neg hl2, mem_Icc] at this
        simp only [v, paramMap, if_neg hl0, if_neg hl1, if_neg hl2]
        exact this
    · intro e he
      exact ⟨huniq e he, fun hed => hed ▸ hd0v⟩
  · intro p hp p' hp' heq
    simp only [coe_filter, Set.mem_setOf_eq, Fintype.mem_piFinset] at hp hp'
    have e0 := congrFun heq 0
    have e1 := congrFun heq 1
    simp only [paramMap, if_true, if_neg h01.symm] at e0 e1
    funext l
    by_cases hl0 : l = 0
    · subst hl0; exact e0
    by_cases hl1 : l = 1
    · subst hl1; linarith
    by_cases hl2 : l = 2
    · subst hl2
      have a := hp.1 2; have b := hp'.1 2
      simp only [paramBox, if_neg h02.symm, if_neg h12.symm, if_true, mem_singleton] at a b
      rw [a, b]
    · have := congrFun heq l
      simpa [paramMap, hl0, hl1, hl2] using this

/-- Main counting statement for the construction: at least
`⌊q/2⌋ ⌊q/(2s)⌋ q^{k-3} - (2h+1)^{k-1} q^{k-2}` injective tuples `v ∈ [q]^k` (here `k = m + 3`)
are orthogonal to `d₀` and to no other coefficient vector of `ℛ_{h,k}`. -/
theorem card_unique_tuples_ge (h q s : ℕ) (hs : 2 ≤ s) (hsh : s ≤ h) :
    (q / 2) * (q / (2 * s)) * q ^ m ≤
      ((tuples q (m + 3)).filter (fun v => Function.Injective v ∧
          ∀ e ∈ coeffVectors h (m + 3), dot e v = 0 ↔ e = dZero (s : ℤ))).card +
        (2 * h + 1) ^ (m + 2) * q ^ (m + 1) := by
  classical
  obtain ⟨h01, h02, h12⟩ := (fin3_ne (m := m))
  set D := Fintype.piFinset (paramBox (m := m) q s)
  set R := coeffVectors h (m + 3)
  set d0 := dZero (m := m) (s : ℤ)
  set good : (Fin (m + 3) → ℤ) → Prop := fun p => ∀ e ∈ R, e ≠ d0 → dot (paramCoeff s e) p ≠ 0
  have hD : D.card = (q / 2) * (q / (2 * s)) * q ^ m := by
    rw [Fintype.card_piFinset, prod_split3]
    have hrest : ∏ i ∈ ((univ.erase 0).erase 1).erase 2, (paramBox (m := m) q s i).card =
        q ^ m := by
      rw [Finset.prod_congr rfl (g := fun _ => q), Finset.prod_const, card_rest]
      intro i hi
      obtain ⟨hi0, hi1, hi2⟩ := mem_rest hi
      simp [paramBox, hi0, hi1, hi2]
    have b0 : (paramBox (m := m) q s 0).card = q / 2 := by
      simp only [paramBox, if_true]; exact card_Icc_one _
    have b1 : (paramBox (m := m) q s 1).card = q / (2 * s) := by
      simp only [paramBox, if_true, if_neg h01.symm]; exact card_Icc_one _
    have b2 : (paramBox (m := m) q s 2).card = 1 := by
      simp only [paramBox, if_true, if_neg h02.symm, if_neg h12.symm]; rfl
    rw [hrest, b0, b1, b2, mul_one]
  have hbad : (D.filter (fun p => ¬ good p)).card ≤ (2 * h + 1) ^ (m + 2) * q ^ (m + 1) := by
    calc (D.filter (fun p => ¬ good p)).card
        ≤ ((R.filter (· ≠ d0)).biUnion
            (fun e => D.filter (fun p => dot (paramCoeff s e) p = 0))).card := by
          apply Finset.card_le_card
          intro p hp
          rw [Finset.mem_filter] at hp
          simp only [good, not_forall, not_not] at hp
          obtain ⟨e, he, hne, hdot⟩ := hp.2
          exact Finset.mem_biUnion.mpr ⟨e, Finset.mem_filter.mpr ⟨he, hne⟩,
            Finset.mem_filter.mpr ⟨hp.1, hdot⟩⟩
      _ ≤ ∑ e ∈ R.filter (· ≠ d0), (D.filter (fun p => dot (paramCoeff s e) p = 0)).card :=
          Finset.card_biUnion_le
      _ ≤ ∑ e ∈ R.filter (· ≠ d0), q ^ (m + 1) := by
          apply Finset.sum_le_sum
          intro e he
          rw [Finset.mem_filter] at he
          have hce : paramCoeff (s : ℤ) e ≠ 0 := fun h0 =>
            he.2 (eq_dZero_of_paramCoeff_eq_zero hs hsh he.1 h0)
          obtain ⟨i, hi⟩ : ∃ i, paramCoeff (s : ℤ) e i ≠ 0 := by
            by_contra hcon; push_neg at hcon; exact hce (funext hcon)
          have hi2 : i ≠ 2 := by
            rintro rfl; apply hi; simp [paramCoeff, h02.symm, h12.symm]
          refine (card_filter_dot_eq_zero_le _ i hi _).trans ?_
          have h2mem : (2 : Fin (m + 3)) ∈ univ.erase i :=
            mem_erase.mpr ⟨Ne.symm hi2, mem_univ _⟩
          rw [← Finset.mul_prod_erase _ _ h2mem]
          have : (paramBox (m := m) q s 2).card = 1 := by
            simp [paramBox, h02.symm, h12.symm]
          rw [this, one_mul]
          have hcard : ((univ.erase i).erase 2).card = m + 1 := by
            rw [Finset.card_erase_of_mem h2mem, Finset.card_erase_of_mem (mem_univ _),
              Finset.card_univ, Fintype.card_fin]
            omega
          rw [← hcard]
          exact Finset.prod_le_pow_card _ _ _ fun j hj => card_paramBox_le (ne_of_mem_erase hj)
      _ ≤ R.card * q ^ (m + 1) := by
          rw [Finset.sum_const, smul_eq_mul]
          exact Nat.mul_le_mul_right _ (Finset.card_filter_le _ _)
      _ ≤ _ := Nat.mul_le_mul_right _ (card_coeffVectors_le h (m + 3) (by omega))
  have hGT := card_goodParams_le (m := m) h q s hs hsh
  have := Finset.card_filter_add_card_filter_not (s := D) (p := good)
  change (D.filter good).card ≤ ((tuples q (m + 3)).filter (fun v => Function.Injective v ∧
    ∀ e ∈ R, dot e v = 0 ↔ e = d0)).card at hGT
  omega

/-- The construction gives at least `⌊q/2⌋ ⌊q/(2s)⌋ q^{k-3} - (2h+1)^{k-1} q^{k-2}` injective
tuples `v ∈ [q]^k` (here `k = m + 3`) with `|{x · v : x ∈ 𝒳_{h,k}}| = M_{h,k} - M_{h-s,k}`. -/
theorem card_good_tuples_ge (h q s : ℕ) (hs : 2 ≤ s) (hsh : s ≤ h) :
    (q / 2) * (q / (2 * s)) * q ^ m ≤
      ((tuples q (m + 3)).filter (fun v => Function.Injective v ∧
          (sumsOf h v).card = M h (m + 3) - M (h - s) (m + 3))).card +
        (2 * h + 1) ^ (m + 2) * q ^ (m + 1) := by
  refine (card_unique_tuples_ge h q s hs hsh).trans (Nat.add_le_add_right ?_ _)
  apply Finset.card_le_card
  intro v hv
  rw [Finset.mem_filter] at hv ⊢
  refine ⟨hv.1, hv.2.1, ?_⟩
  rw [gap_size_lemma (by omega) v (dZero_mem h hs hsh) ((hv.2.2 _ (dZero_mem h hs hsh)).mpr rfl)
    (fun e he hev => (hv.2.2 e he).mp hev), weight_dZero hs]

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Counting.lean <==
module

public import RequestProject.Prelim

/-!
# Counting lemmas

* `Sumsets.card_tuples_dot_eq_zero_le`, `Sumsets.card_tuples_two_dot_eq_zero_le`:
  the cases `r = 1, 2` of the rank lemma (Lemma `lem:rank-lemma`) in `[q]^k`.
* Transfer between `k`-subsets of `[q]` and injective tuples in `[q]^k`.
-/

@[expose] public section

open scoped Pointwise

namespace Sumsets

open Finset
open scoped Nat

variable {h k : ℕ}

/-- Tuples in `[q]^k`. -/
def tuples (q k : ℕ) : Finset (Fin k → ℤ) := Fintype.piFinset fun _ : Fin k => Finset.Icc (1 : ℤ) q

theorem card_Icc_one (q : ℕ) : (Finset.Icc (1 : ℤ) q).card = q := by
  rw [Int.card_Icc]; omega

/-- Rank lemma (`r = 1`) in `[q]^k`. -/
theorem card_tuples_dot_eq_zero_le (q : ℕ) (c : Fin k → ℤ) (hc : c ≠ 0) :
    ((tuples q k).filter (fun p => dot c p = 0)).card ≤ q ^ (k - 1) := by
  obtain ⟨i, hi⟩ : ∃ i, c i ≠ 0 := by
    by_contra hcon; push_neg at hcon; exact hc (funext hcon)
  refine (card_filter_dot_eq_zero_le c i hi _).trans (le_of_eq ?_)
  rw [Finset.prod_const, card_Icc_one, Finset.card_erase_of_mem (mem_univ _), Finset.card_univ,
    Fintype.card_fin]

/-- Rank lemma (`r = 2`) in `[q]^k` for two distinct coefficient vectors. -/
theorem card_tuples_two_dot_eq_zero_le (q : ℕ) {d e : Fin k → ℤ} (hd : d ∈ coeffVectors h k)
    (he : e ∈ coeffVectors h k) (hde : d ≠ e) :
    ((tuples q k).filter (fun p => dot d p = 0 ∧ dot e p = 0)).card ≤ q ^ (k - 2) := by
  obtain ⟨i, j, hij, hdet⟩ := exists_minor_ne_zero hd he hde
  refine (card_filter_two_dot_eq_zero_le d e i j hij hdet _).trans (le_of_eq ?_)
  rw [Finset.prod_const, card_Icc_one,
    Finset.card_erase_of_mem (mem_erase.mpr ⟨hij.symm, mem_univ j⟩),
    Finset.card_erase_of_mem (mem_univ _), Finset.card_univ, Fintype.card_fin]
  congr 1

theorem card_image_of_injective' {v : Fin k → ℤ} (hv : Function.Injective v) :
    (univ.image v).card = k := by
  rw [Finset.card_image_of_injective _ hv]; simp

theorem image_mem_kSubsets {q : ℕ} {v : Fin k → ℤ} (hv : v ∈ tuples q k)
    (hinj : Function.Injective v) : univ.image v ∈ kSubsets q k := by
  rw [kSubsets, Finset.mem_powersetCard]
  refine ⟨?_, card_image_of_injective' hinj⟩
  intro a ha
  obtain ⟨i, -, rfl⟩ := Finset.mem_image.mp ha
  exact Fintype.mem_piFinset.mp hv i

/-- Counting `k`-subsets by injective tuples (upper bound). -/
theorem card_kSubsets_filter_le (q k : ℕ) (Q : Finset ℤ → Prop) [DecidablePred Q] :
    ((kSubsets q k).filter Q).card ≤
      ((tuples q k).filter (fun v => Function.Injective v ∧ Q (univ.image v))).card := by
  classical
  refine (Finset.card_le_card ?_).trans (Finset.card_image_le (f := fun v => univ.image v))
  intro A hA
  rw [Finset.mem_filter, kSubsets, Finset.mem_powersetCard] at hA
  obtain ⟨⟨hAq, hAk⟩, hQ⟩ := hA
  rw [Finset.mem_image]
  refine ⟨fun i => A.orderEmbOfFin hAk i, ?_, Finset.image_orderEmbOfFin_univ A hAk⟩
  rw [Finset.mem_filter]
  refine ⟨?_, (A.orderEmbOfFin hAk).injective, by rwa [Finset.image_orderEmbOfFin_univ A hAk]⟩
  rw [tuples, Fintype.mem_piFinset]
  intro i
  exact hAq (Finset.orderEmbOfFin_mem A hAk i)

/-- Counting `k`-subsets by injective tuples (lower bound): each set has at most `k!`
enumerations. -/
theorem card_tuples_filter_le (q k : ℕ) (Q : Finset ℤ → Prop) [DecidablePred Q] :
    ((tuples q k).filter (fun v => Function.Injective v ∧ Q (univ.image v))).card ≤
      k ! * ((kSubsets q k).filter Q).card := by
  classical
  set T := (tuples q k).filter (fun v => Function.Injective v ∧ Q (univ.image v))
  have himage : T.image (fun v => univ.image v) ⊆ (kSubsets q k).filter Q := by
    intro A hA
    obtain ⟨v, hv, rfl⟩ := Finset.mem_image.mp hA
    rw [Finset.mem_filter] at hv ⊢
    exact ⟨image_mem_kSubsets hv.1 hv.2.1, hv.2.2⟩
  refine (Finset.card_le_mul_card_image T (k !) ?_).trans
    (Nat.mul_le_mul_left _ (Finset.card_le_card himage))
  intro A hA
  have hAk : A.card = k := by
    have := himage hA
    rw [Finset.mem_filter, kSubsets, Finset.mem_powersetCard] at this
    exact this.1.2
  set F := T.filter (fun v => univ.image v = A)
  have hmem : ∀ v ∈ F, ∀ i, v i ∈ A := by
    intro v hv i
    rw [Finset.mem_filter] at hv
    rw [← hv.2]
    exact Finset.mem_image_of_mem _ (mem_univ i)
  have hinj : ∀ v ∈ F, Function.Injective v := by
    intro v hv
    exact (Finset.mem_filter.mp (Finset.mem_filter.mp hv).1).2.1
  let g : F → (Fin k ↪ A) := fun v =>
    ⟨fun i => ⟨v.1 i, hmem v.1 v.2 i⟩, fun i j hij => hinj v.1 v.2 (by simpa using hij)⟩
  have hg : Function.Injective g := by
    intro v w hvw
    apply Subtype.ext
    funext i
    have := congrArg (fun f : Fin k ↪ A => (f i : ℤ)) hvw
    simpa [g] using this
  calc F.card = Fintype.card F := (Fintype.card_coe F).symm
    _ ≤ Fintype.card (Fin k ↪ A) := Fintype.card_le_of_injective g hg
    _ = k ! := by
      rw [Fintype.card_embedding_eq, Fintype.card_coe, hAk, Fintype.card_fin,
        Nat.descFactorial_self]

theorem setVec_eq {A : Finset ℤ} (hA : A.card = k) (i : Fin k) :
    setVec k A i = A.orderEmbOfFin hA i := by
  simp [setVec, hA]

theorem setVec_strictMono {A : Finset ℤ} (hA : A.card = k) : StrictMono (setVec k A) := by
  intro i j hij
  rw [setVec_eq hA, setVec_eq hA]
  exact (A.orderEmbOfFin hA).strictMono hij

theorem setVec_injective {A : Finset ℤ} (hA : A.card = k) : Function.Injective (setVec k A) :=
  (setVec_strictMono hA).injective

theorem image_setVec {A : Finset ℤ} (hA : A.card = k) : univ.image (setVec k A) = A := by
  have : setVec k A = fun i => (A.orderEmbOfFin hA i : ℤ) := funext (setVec_eq hA)
  rw [this]
  exact Finset.image_orderEmbOfFin_univ A hA

/-- `hA = {x · vec A : x ∈ 𝒳_{h,k}}`. -/
theorem nsmul_eq_sumsOf_setVec (h : ℕ) {A : Finset ℤ} (hA : A.card = k) :
    h • A = sumsOf h (setVec k A) := by
  conv_lhs => rw [← image_setVec hA]
  exact nsmul_image_eq_sumsOf h _

theorem setVec_mem_tuples {q : ℕ} {A : Finset ℤ} (hA : A ∈ kSubsets q k) :
    setVec k A ∈ tuples q k := by
  rw [kSubsets, Finset.mem_powersetCard] at hA
  rw [tuples, Fintype.mem_piFinset]
  intro i
  rw [setVec_eq hA.2]
  exact hA.1 (Finset.orderEmbOfFin_mem A hA.2 i)

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Defs.lean <==
module

public import Mathlib

/-!
# Gaps in the most frequent sizes of integer sumsets — basic definitions

This file contains the definitions from the *Introduction*, *Background* and
*Preliminary Lemmas* sections of the paper.

* `Sumsets.kSubsets q k` is `\binom{[q]}{k}`, the `k`-element subsets of `[q] = {1, …, q}`
  (as finsets of integers).
* The `h`-fold sumset `hA` of a finset `A` is Mathlib's pointwise `h • A`.
* `Sumsets.sumVectors h k` is `𝒳_{h,k}`, the nonnegative integer vectors of length `k`
  with coordinate sum `h`.
* `Sumsets.M h k = \binom{h+k-1}{k-1}` and `Sumsets.Mpred ℓ k = M_{ℓ-1,k}` (with `M_{-1,k} = 0`).
* `Sumsets.P h k ℓ = M_{h,k} - M_{ℓ-1,k}`.
* `Sumsets.sumsOf h v = {x · v : x ∈ 𝒳_{h,k}}`.
* `Sumsets.weight`, `Sumsets.LeadingPos`, and `Sumsets.coeffVectors h k = ℛ_{h,k}`.
-/

@[expose] public section

open scoped Pointwise

namespace Sumsets

open Finset

/-- `\binom{[q]}{k}`: the `k`-element subsets of `[q] = {1, …, q}`, as finsets of integers. -/
def kSubsets (q k : ℕ) : Finset (Finset ℤ) := (Finset.Icc (1 : ℤ) q).powersetCard k

/-- The set vector `vec A = (a_1, …, a_k)` of a `k`-element set `A = {a_1 < ⋯ < a_k}` (it is
defined to be `0` if `|A| ≠ k`). -/
def setVec (k : ℕ) (A : Finset ℤ) : Fin k → ℤ :=
  fun i => if hA : A.card = k then A.orderEmbOfFin hA i else 0

/-- The set `𝒳_{h,k}` of *sum vectors*: vectors in `ℤ_{≥0}^k` whose coordinates sum to `h`. -/
def sumVectors (h k : ℕ) : Finset (Fin k → ℕ) := Finset.Nat.antidiagonalTuple k h

/-- `M_{h,k} = \binom{h+k-1}{k-1}`, the maximal possible size of `hA` for `|A| = k`. -/
def M (h k : ℕ) : ℕ := (h + k - 1).choose (k - 1)

/-- `M_{ℓ-1,k}`, with the convention `M_{-1,k} = 0`. -/
def Mpred (ℓ k : ℕ) : ℕ := if ℓ = 0 then 0 else M (ℓ - 1) k

/-- `P_ℓ = M_{h,k} - M_{ℓ-1,k}`. -/
def P (h k ℓ : ℕ) : ℕ := M h k - Mpred ℓ k

/-- The dot product `x · v` of an integer vector with an integer vector. -/
def dot {k : ℕ} (x v : Fin k → ℤ) : ℤ := ∑ i, x i * v i

/-- The dot product `x · v` of a sum vector (a vector of naturals) with an integer vector. -/
def dotN {k : ℕ} (x : Fin k → ℕ) (v : Fin k → ℤ) : ℤ := ∑ i, (x i : ℤ) * v i

/-- `{x · v : x ∈ 𝒳_{h,k}}`.  For `v` an enumeration of `A`, this is `hA`
(see `Sumsets.nsmul_image_eq_sumsOf`). -/
def sumsOf (h : ℕ) {k : ℕ} (v : Fin k → ℤ) : Finset ℤ := (sumVectors h k).image (fun x => dotN x v)

/-- The weight `w(d) = ∑ᵢ max(dᵢ, 0)` of an integer vector. -/
def weight {k : ℕ} (d : Fin k → ℤ) : ℕ := ∑ i, (d i).toNat

/-- The positive part `d⁺` of an integer vector, as a vector of naturals. -/
def posVec {k : ℕ} (d : Fin k → ℤ) : Fin k → ℕ := fun i => (d i).toNat

/-- The negative part `d⁻` of an integer vector, as a vector of naturals. -/
def negVec {k : ℕ} (d : Fin k → ℤ) : Fin k → ℕ := fun i => (-d i).toNat

/-- The sign convention `d_{j(d)} > 0`: the first nonzero coordinate of `d` is positive. -/
def LeadingPos {k : ℕ} (d : Fin k → ℤ) : Prop := ∃ i, 0 < d i ∧ ∀ j < i, d j = 0

instance {k : ℕ} (d : Fin k → ℤ) : Decidable (LeadingPos d) := by
  unfold LeadingPos; infer_instance

/-- The predicate defining the coefficient vectors `ℛ_{h,k}`: nonzero, coordinate sum zero,
weight at most `h`, primitive (gcd of the coordinates is `1`) and with positive first nonzero
coordinate. -/
def IsCoeffVector (h : ℕ) {k : ℕ} (d : Fin k → ℤ) : Prop :=
  d ≠ 0 ∧ ∑ i, d i = 0 ∧ weight d ≤ h ∧ Finset.univ.gcd d = 1 ∧ LeadingPos d

instance (h : ℕ) {k : ℕ} (d : Fin k → ℤ) : Decidable (IsCoeffVector h d) := by
  unfold IsCoeffVector; infer_instance

/-- The finite set `ℛ_{h,k}` of coefficient vectors of weight at most `h`.  (Every such vector
has entries in `[-h, h]`, see `Sumsets.mem_coeffVectors`.) -/
def coeffVectors (h k : ℕ) : Finset (Fin k → ℤ) :=
  (Fintype.piFinset fun _ : Fin k => Finset.Icc (-(h : ℤ)) h).filter (IsCoeffVector h)

/-- `A` is a `B_h`-set if `|hA| = M_{h,|A|}`. -/
def IsBhSet (h : ℕ) (A : Finset ℤ) : Prop := (h • A).card = M h A.card

/-- The number of `A ∈ \binom{[q]}{k}` with `|hA| = v`. -/
def sizeCount (h k q v : ℕ) : ℕ := ((kSubsets q k).filter (fun A => (h • A).card = v)).card

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Main.lean <==
import Mathlib

open scoped BigOperators
open scoped Real
open scoped Nat
open scoped Classical
open scoped Pointwise

set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option synthInstance.maxHeartbeats 20000
set_option synthInstance.maxSize 128

set_option relaxedAutoImplicit false
set_option autoImplicit false

set_option pp.fullNames true
set_option pp.structureInstances true
set_option pp.coercions.types true
set_option pp.funBinderTypes true
set_option pp.letVarTypes true
set_option pp.piBinderTypes true

set_option grind.warning false


==> anc/PolyMathJr_MSTD/RequestProject/MainTheorem.lean <==
module

public import RequestProject.Construction

/-!
# The main theorem (Theorem `thm:main`) and Corollary `cor:gap-pattern`
-/

@[expose] public section

open scoped Pointwise

namespace Sumsets

open Finset
open scoped Nat

theorem card_nsmul_image (h : ℕ) {k : ℕ} (v : Fin k → ℤ) :
    (h • univ.image v).card = (sumsOf h v).card := by rw [nsmul_image_eq_sumsOf]

/-- A coefficient vector orthogonal to an injective vector has weight at least `2`. -/
theorem two_le_weight {h k : ℕ} {v d : Fin k → ℤ} (hv : Function.Injective v)
    (hd : d ∈ coeffVectors h k) (hdv : dot d v = 0) : 2 ≤ weight d := by
  classical
  obtain ⟨hd0, hdsum, hdw, -, ⟨i0, hi0, -⟩⟩ := mem_coeffVectors.mp hd
  have h1 := le_weight d i0
  by_contra hlt
  push_neg at hlt
  have hw1 : weight d = 1 := by omega
  have hdi0 : d i0 = 1 := by
    have : (weight d : ℤ) = 1 := by exact_mod_cast hw1
    omega
  have hpos : ∀ l, l ≠ i0 → d l ≤ 0 := by
    intro l hl
    have hsum : ∑ m, (d m).toNat = 1 := hw1
    rw [← Finset.add_sum_erase _ _ (mem_univ i0), hdi0] at hsum
    simp only [Int.toNat_one, add_eq_left] at hsum
    have := (Finset.sum_eq_zero_iff.mp hsum) l (mem_erase.mpr ⟨hl, mem_univ l⟩)
    omega
  obtain ⟨j, hj⟩ : ∃ j, d j < 0 := by
    by_contra hcon
    push_neg at hcon
    apply hd0
    have := (Finset.sum_eq_zero_iff_of_nonneg (fun i _ => hcon i)).mp hdsum
    funext i; exact this i (mem_univ i)
  have hdj : d j = -1 := by
    have := neg_le_weight hdsum j
    have : (weight d : ℤ) = 1 := by exact_mod_cast hw1
    omega
  have hneg : ∀ l, l ≠ j → 0 ≤ d l := by
    intro l hl
    have hsum : ∑ m, negVec d m = 1 := by rw [sum_negVec hdsum, hw1]
    rw [← Finset.add_sum_erase _ _ (mem_univ j)] at hsum
    simp only [negVec, hdj, neg_neg, Int.toNat_one, add_eq_left] at hsum
    have := (Finset.sum_eq_zero_iff.mp hsum) l (mem_erase.mpr ⟨hl, mem_univ l⟩)
    omega
  have hij : i0 ≠ j := by intro h; rw [h] at hdi0; omega
  rw [dot_split _ _ i0 j hij] at hdv
  have hrest : ∑ l ∈ (univ.erase i0).erase j, d l * v l = 0 := by
    apply Finset.sum_eq_zero
    intro l hl
    have := hpos l (ne_of_mem_erase (mem_of_mem_erase hl))
    have := hneg l (ne_of_mem_erase hl)
    have : d l = 0 := by omega
    simp [this]
  rw [hrest, hdi0, hdj] at hdv
  exact hij (hv (by linarith))

theorem exists_orth_of_card_ne {h k : ℕ} (hk : 1 ≤ k) {v : Fin k → ℤ}
    (hne : (sumsOf h v).card ≠ M h k) : ∃ d ∈ coeffVectors h k, dot d v = 0 := by
  rw [← equal_sum_criterion]
  rw [ne_eq, card_sumsOf_eq_iff h hk] at hne
  by_contra hcon
  apply hne
  intro x hx y hy hxy
  by_contra hne'
  exact hcon ⟨x, hx, y, hy, hne', hxy⟩

theorem P_eq_of_weight (h k w : ℕ) : P h k (h - w + 1) = M h k - M (h - w) k := by
  simp [P, Mpred]

/-- If at most one coefficient vector is orthogonal to the injective vector `v`, then
`|{x · v}|` is one of `P_0, …, P_{h-1}`. -/
theorem card_sumsOf_mem_P {h k : ℕ} (hh : 1 ≤ h) (hk : 1 ≤ k) {v : Fin k → ℤ}
    (hv : Function.Injective v)
    (hno : ∀ d ∈ coeffVectors h k, ∀ e ∈ coeffVectors h k, dot d v = 0 → dot e v = 0 → d = e) :
    (sumsOf h v).card ∈ (range h).image (P h k) := by
  rw [Finset.mem_image]
  by_cases hex : ∃ d ∈ coeffVectors h k, dot d v = 0
  · obtain ⟨d, hd, hdv⟩ := hex
    have hw2 := two_le_weight hv hd hdv
    have hwh := (mem_coeffVectors.mp hd).2.2.1
    refine ⟨h - weight d + 1, by simp; omega, ?_⟩
    rw [P_eq_of_weight,
      gap_size_lemma hk v hd hdv (fun e he hev => hno e he d hd hev hdv)]
  · refine ⟨0, by simp; omega, ?_⟩
    simp only [P, Mpred]
    by_contra hne
    exact hex (exists_orth_of_card_ne hk (Ne.symm (by simpa using hne)))

/-- Bound `(eq:not-Bh-count)`: at most `(2h+1)^{k-1} q^{k-1}` sets `A ∈ \binom{[q]}{k}` have
`|hA| < M_{h,k}`. -/
theorem card_not_Bh_le (h k q : ℕ) (hk : 1 ≤ k) :
    ((kSubsets q k).filter (fun A => (h • A).card ≠ M h k)).card ≤
      (2 * h + 1) ^ (k - 1) * q ^ (k - 1) := by
  classical
  refine (card_kSubsets_filter_le q k _).trans ?_
  calc _ ≤ ((coeffVectors h k).biUnion
        (fun d => (tuples q k).filter (fun p => dot d p = 0))).card := by
        apply Finset.card_le_card
        intro v hv
        rw [Finset.mem_filter, card_nsmul_image] at hv
        obtain ⟨d, hd, hdv⟩ := exists_orth_of_card_ne hk hv.2.2
        exact Finset.mem_biUnion.mpr ⟨d, hd, Finset.mem_filter.mpr ⟨hv.1, hdv⟩⟩
    _ ≤ ∑ d ∈ coeffVectors h k, ((tuples q k).filter (fun p => dot d p = 0)).card :=
        Finset.card_biUnion_le
    _ ≤ ∑ d ∈ coeffVectors h k, q ^ (k - 1) := by
        apply Finset.sum_le_sum
        intro d hd
        exact card_tuples_dot_eq_zero_le q d (mem_coeffVectors.mp hd).1
    _ = (coeffVectors h k).card * q ^ (k - 1) := by rw [Finset.sum_const, smul_eq_mul]
    _ ≤ _ := Nat.mul_le_mul_right _ (card_coeffVectors_le h k hk)

/-- At most `(2h+1)^{2k-2} q^{k-2}` tuples `v ∈ [q]^k` are orthogonal to two distinct coefficient
vectors of `ℛ_{h,k}`. -/
theorem card_tuples_two_relations_le (h k q : ℕ) (hk : 2 ≤ k) :
    ((tuples q k).filter (fun v => ∃ d ∈ coeffVectors h k, ∃ e ∈ coeffVectors h k,
      d ≠ e ∧ dot d v = 0 ∧ dot e v = 0)).card ≤ (2 * h + 1) ^ (2 * k - 2) * q ^ (k - 2) := by
  classical
  set R := coeffVectors h k
  calc _ ≤ (((R ×ˢ R).filter (fun de => de.1 ≠ de.2)).biUnion
        (fun de => (tuples q k).filter (fun p => dot de.1 p = 0 ∧ dot de.2 p = 0))).card := by
        apply Finset.card_le_card
        intro v hv
        rw [Finset.mem_filter] at hv
        obtain ⟨d, hd, e, he, hde, hdv, hev⟩ := hv.2
        exact Finset.mem_biUnion.mpr ⟨(d, e), Finset.mem_filter.mpr
          ⟨Finset.mem_product.mpr ⟨hd, he⟩, hde⟩, Finset.mem_filter.mpr ⟨hv.1, hdv, hev⟩⟩
    _ ≤ ∑ de ∈ (R ×ˢ R).filter (fun de => de.1 ≠ de.2),
          ((tuples q k).filter (fun p => dot de.1 p = 0 ∧ dot de.2 p = 0)).card :=
        Finset.card_biUnion_le
    _ ≤ ∑ de ∈ (R ×ˢ R).filter (fun de => de.1 ≠ de.2), q ^ (k - 2) := by
        apply Finset.sum_le_sum
        intro de hde
        rw [Finset.mem_filter, Finset.mem_product] at hde
        exact card_tuples_two_dot_eq_zero_le q hde.1.1 hde.1.2 hde.2
    _ ≤ (R ×ˢ R).card * q ^ (k - 2) := by
        rw [Finset.sum_const, smul_eq_mul]
        exact Nat.mul_le_mul_right _ (Finset.card_filter_le _ _)
    _ ≤ _ := by
        rw [Finset.card_product]
        apply Nat.mul_le_mul_right
        have := card_coeffVectors_le h k (by omega)
        calc R.card * R.card ≤ (2 * h + 1) ^ (k - 1) * (2 * h + 1) ^ (k - 1) :=
              Nat.mul_le_mul this this
          _ = _ := by rw [← pow_add]; congr 1; omega

/-- Explicit form of Theorem `thm:main`(2): for every `q`, at most `(2h+1)^{2k-2} q^{k-2}` sets
`A ∈ \binom{[q]}{k}` have `|hA| ∉ {P_0, …, P_{h-1}}`. -/
theorem card_exceptional_le (h k q : ℕ) (hh : 1 ≤ h) (hk : 2 ≤ k) :
    ((kSubsets q k).filter (fun A => (h • A).card ∉ (range h).image (P h k))).card ≤
      (2 * h + 1) ^ (2 * k - 2) * q ^ (k - 2) := by
  classical
  refine (card_kSubsets_filter_le q k _).trans (le_trans (Finset.card_le_card ?_)
    (card_tuples_two_relations_le h k q hk))
  intro v hv
  rw [Finset.mem_filter, card_nsmul_image] at hv
  rw [Finset.mem_filter]
  refine ⟨hv.1, ?_⟩
  have : ¬ ∀ d ∈ coeffVectors h k, ∀ e ∈ coeffVectors h k, dot d v = 0 → dot e v = 0 → d = e :=
    fun hno => hv.2.2 (card_sumsOf_mem_P hh (by omega) hv.2.1 hno)
  push_neg at this
  obtain ⟨d, hd, e, he, hdv, hev, hde⟩ := this
  exact ⟨d, hd, e, he, hde, hdv, hev⟩

/-- The arithmetic step of the lower bound in Theorem `thm:main`(3). -/
theorem arith_lower {m q s c E : ℕ} (hs : 2 ≤ s) (hq : 32 * s * E ≤ q) (hE : 1 ≤ E)
    (hc : (q / 2) * (q / (2 * s)) * q ^ m ≤ c + E * q ^ (m + 1)) :
    q ^ (m + 2) ≤ 32 * s * c := by
  have hA' : q < 2 * (q / 2 + 1) := Nat.lt_mul_div_succ q (show 0 < 2 by norm_num)
  have hB' : q < 2 * s * (q / (2 * s) + 1) := Nat.lt_mul_div_succ q (show 0 < 2 * s by omega)
  set A := q / 2
  set B := q / (2 * s)
  have h64 : 64 * E ≤ 32 * s * E := Nat.mul_le_mul_right _ (by omega)
  have hqA : q ≤ 4 * A := by omega
  have hqB : q ≤ 4 * s * B := by
    have : 4 * s ≤ q := by nlinarith
    nlinarith
  have hAB : q * q ≤ 16 * s * (A * B) := by
    calc q * q ≤ (4 * A) * (4 * s * B) := Nat.mul_le_mul hqA hqB
      _ = 16 * s * (A * B) := by ring
  have hmain : 2 * q ^ (m + 2) ≤ 32 * s * (A * B * q ^ m) := by
    calc 2 * q ^ (m + 2) = 2 * (q * q) * q ^ m := by ring
      _ ≤ 2 * (16 * s * (A * B)) * q ^ m := by gcongr
      _ = _ := by ring
  have hbadb : 32 * s * (E * q ^ (m + 1)) ≤ q ^ (m + 2) := by
    calc 32 * s * (E * q ^ (m + 1)) = (32 * s * E) * q ^ (m + 1) := by ring
      _ ≤ q * q ^ (m + 1) := Nat.mul_le_mul_right _ hq
      _ = q ^ (m + 2) := by ring
  have h1 : 32 * s * (A * B * q ^ m) ≤ 32 * s * c + 32 * s * (E * q ^ (m + 1)) := by
    rw [← Nat.mul_add]; exact Nat.mul_le_mul_left _ hc
  omega

/-- Explicit form of Theorem `thm:main`(3) for `1 ≤ ℓ < h`: for
`q ≥ 32 h (2h+1)^{k-1}`, at least `q^{k-1} / (32 (h-ℓ+1) k!)` sets `A ∈ \binom{[q]}{k}` have
`|hA| = P_ℓ`. -/
theorem sizeCount_P_lower (h k ℓ q : ℕ) (hk : 3 ≤ k) (hℓ : 1 ≤ ℓ) (hℓh : ℓ < h)
    (hq : 32 * h * (2 * h + 1) ^ (k - 1) ≤ q) :
    q ^ (k - 1) ≤ 32 * (h - ℓ + 1) * k ! * sizeCount h k q (P h k ℓ) := by
  classical
  obtain ⟨m, rfl⟩ : ∃ m, k = m + 3 := ⟨k - 3, by omega⟩
  simp only [show m + 3 - 1 = m + 2 by omega] at hq ⊢
  set s := h - ℓ + 1 with hsdef
  have hs : 2 ≤ s := by omega
  have hsh : s ≤ h := by omega
  have hP : P h (m + 3) ℓ = M h (m + 3) - M (h - s) (m + 3) := by
    simp only [P, Mpred, if_neg (show ℓ ≠ 0 by omega)]
    congr 2; omega
  have hc := card_good_tuples_ge (m := m) h q s hs hsh
  set T := (tuples q (m + 3)).filter (fun v => Function.Injective v ∧
          (sumsOf h v).card = M h (m + 3) - M (h - s) (m + 3))
  have hTk : T.card ≤ (m + 3) ! * sizeCount h (m + 3) q (P h (m + 3) ℓ) := by
    refine le_trans ?_ (card_tuples_filter_le q (m + 3) (fun A => (h • A).card = P h (m + 3) ℓ))
    apply Finset.card_le_card
    intro v hv
    rw [Finset.mem_filter] at hv ⊢
    exact ⟨hv.1, hv.2.1, by rw [card_nsmul_image, hv.2.2, hP]⟩
  have hq' : 32 * s * (2 * h + 1) ^ (m + 2) ≤ q :=
    le_trans (Nat.mul_le_mul_right _ (Nat.mul_le_mul_left _ hsh)) hq
  have h2 : q ^ (m + 2) ≤ 32 * s * T.card :=
    arith_lower hs hq' (Nat.one_le_pow _ _ (by omega)) hc
  calc q ^ (m + 2) ≤ 32 * s * T.card := h2
    _ ≤ 32 * s * ((m + 3) ! * sizeCount h (m + 3) q (P h (m + 3) ℓ)) :=
        Nat.mul_le_mul_left _ hTk
    _ = _ := by ring

theorem sizeCount_add (h k q : ℕ) :
    sizeCount h k q (M h k) + ((kSubsets q k).filter (fun A => (h • A).card ≠ M h k)).card =
      q.choose k := by
  rw [sizeCount, Finset.card_filter_add_card_filter_not, kSubsets, Finset.card_powersetCard,
    card_Icc_one]

theorem sizeCount_M_le (h k q : ℕ) : sizeCount h k q (M h k) ≤ q ^ k := by
  have := sizeCount_add h k q
  have := Nat.choose_le_pow q k
  omega

/-- Explicit form of Theorem `thm:main`(1), lower bound: for `q ≥ 2k` and
`q ≥ 2^{k+1} k! (2h+1)^{k-1}`, at least `q^k / (2^{k+1} k!)` sets are `B_h`-sets. -/
theorem sizeCount_M_lower (h k q : ℕ) (hk : 1 ≤ k) (hq : 2 * k ≤ q)
    (hq' : 2 * (2 ^ k * k !) * (2 * h + 1) ^ (k - 1) ≤ q) :
    q ^ k ≤ 2 * (2 ^ k * k !) * sizeCount h k q (M h k) := by
  have h1 := sizeCount_add h k q
  have h2 := card_not_Bh_le h k q hk
  have h3 : (q + 1 - k) ^ k ≤ k ! * q.choose k := by
    rw [← Nat.descFactorial_eq_factorial_mul_choose]; exact Nat.pow_sub_le_descFactorial q k
  have h4 : q ^ k ≤ 2 ^ k * (q + 1 - k) ^ k := by
    rw [← mul_pow]; exact Nat.pow_le_pow_left (by omega) _
  set a := 2 ^ k * k.factorial
  set B := (2 * h + 1) ^ (k - 1)
  set c := sizeCount h k q (M h k)
  have h5 : q ^ k ≤ a * c + a * (B * q ^ (k - 1)) := by
    calc q ^ k ≤ 2 ^ k * (k ! * q.choose k) := h4.trans (Nat.mul_le_mul_left _ h3)
      _ ≤ 2 ^ k * (k ! * (c + B * q ^ (k - 1))) := by gcongr; omega
      _ = _ := by simp only [a]; ring
  have h6 : 2 * (a * (B * q ^ (k - 1))) ≤ q ^ k := by
    calc 2 * (a * (B * q ^ (k - 1))) = (2 * a * B) * q ^ (k - 1) := by ring
      _ ≤ q * q ^ (k - 1) := Nat.mul_le_mul_right _ hq'
      _ = q ^ k := by rw [← pow_succ']; congr 1; omega
  calc q ^ k ≤ 2 * (a * c) := by omega
    _ = 2 * a * c := by ring

/-- **Theorem `thm:main`(1).** The number of `A ∈ \binom{[q]}{k}` with `|hA| = M_{h,k}` is
`Θ(q^k)`.  (The paper's standing assumption `h ≥ 2` is not needed for this part.) -/
theorem main_theorem_1 (h k : ℕ) (hk : 3 ≤ k) :
    ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      c * (q : ℝ) ^ k ≤ (sizeCount h k q (M h k) : ℝ) ∧
      (sizeCount h k q (M h k) : ℝ) ≤ C * (q : ℝ) ^ k := by
  refine ⟨1 / (2 * (2 ^ k * k ! : ℕ)), 1, by positivity, one_pos,
    2 * k + 2 * (2 ^ k * k !) * (2 * h + 1) ^ (k - 1), fun q hq => ⟨?_, ?_⟩⟩
  · have := sizeCount_M_lower h k q (by omega) (by omega) (by omega)
    have hpos : (0 : ℝ) < 2 * (2 ^ k * k ! : ℕ) := by positivity
    rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ hpos]
    exact_mod_cast (by linarith : q ^ k ≤ sizeCount h k q (M h k) * (2 * (2 ^ k * k !)))
  · rw [one_mul]; exact_mod_cast sizeCount_M_le h k q

/-- **Theorem `thm:main`(2).** The number of `A ∈ \binom{[q]}{k}` with
`|hA| ∉ {P_0, …, P_{h-1}}` is `O(h^{2k-2} q^{k-2})`. -/
theorem main_theorem_2 (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) :
    ∃ C : ℝ, 0 < C ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      (((kSubsets q k).filter (fun A => (h • A).card ∉ (range h).image (P h k))).card : ℝ) ≤
        C * (h : ℝ) ^ (2 * k - 2) * (q : ℝ) ^ (k - 2) := by
  refine ⟨3 ^ (2 * k - 2), by positivity, 0, fun q _ => ?_⟩
  have h1 := card_exceptional_le h k q (by omega) (by omega)
  have h2 : (2 * h + 1) ^ (2 * k - 2) ≤ 3 ^ (2 * k - 2) * h ^ (2 * k - 2) := by
    rw [← mul_pow]; exact Nat.pow_le_pow_left (by omega) _
  have h3 := le_trans h1 (Nat.mul_le_mul_right (q ^ (k - 2)) h2)
  exact_mod_cast h3

/-- **Theorem `thm:main`(3).** For `0 ≤ ℓ < h`, the number of `A ∈ \binom{[q]}{k}` with
`|hA| = P_ℓ` is `Ω(q^{k-1} / (h - ℓ + 1))`. -/
theorem main_theorem_3 (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) (ℓ : ℕ) (hℓ : ℓ < h) :
    ∃ c : ℝ, 0 < c ∧ ∃ q₀ : ℕ, ∀ q ≥ q₀,
      c * (q : ℝ) ^ (k - 1) / ((h : ℝ) - ℓ + 1) ≤ (sizeCount h k q (P h k ℓ) : ℝ) := by
  have hden : ((h : ℝ) - ℓ + 1) = ((h - ℓ + 1 : ℕ) : ℝ) := by
    push_cast [Nat.cast_sub hℓ.le]; ring
  rcases Nat.eq_zero_or_pos ℓ with rfl | hℓ0
  · refine ⟨1 / (2 * (2 ^ k * k ! : ℕ)), by positivity,
      2 * k + 2 * (2 ^ k * k !) * (2 * h + 1) ^ (k - 1) + 1, fun q hq => ?_⟩
    have h1 := sizeCount_M_lower h k q (by omega) (by omega) (by omega)
    have hP0 : P h k 0 = M h k := by simp [P, Mpred]
    rw [hP0]
    have hpos : (0 : ℝ) < 2 * (2 ^ k * k ! : ℕ) := by positivity
    have hq1 : (1 : ℝ) ≤ q := by exact_mod_cast (show 1 ≤ q by omega)
    have hpow : (q : ℝ) ^ (k - 1) ≤ (q : ℝ) ^ k := pow_le_pow_right₀ hq1 (by omega)
    simp only [Nat.cast_zero, sub_zero]
    have hdiv : 1 / (2 * (2 ^ k * k ! : ℕ) : ℝ) * (q : ℝ) ^ (k - 1) / ((h : ℝ) + 1) ≤
        1 / (2 * (2 ^ k * k ! : ℕ) : ℝ) * (q : ℝ) ^ (k - 1) := by
      apply div_le_self (by positivity)
      have : (0 : ℝ) ≤ h := by positivity
      linarith
    refine hdiv.trans ?_
    rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ hpos]
    have : ((q ^ k : ℕ) : ℝ) ≤ ((sizeCount h k q (M h k) * (2 * (2 ^ k * k !)) : ℕ) : ℝ) := by
      exact_mod_cast (by linarith : q ^ k ≤ sizeCount h k q (M h k) * (2 * (2 ^ k * k !)))
    push_cast at this ⊢
    linarith
  · refine ⟨1 / (32 * (k ! : ℝ)), by positivity, 32 * h * (2 * h + 1) ^ (k - 1),
      fun q hq => ?_⟩
    have h1 := sizeCount_P_lower h k ℓ q hk hℓ0 hℓ hq
    rw [hden]
    have hpos : (0 : ℝ) < ((h - ℓ + 1 : ℕ) : ℝ) := by positivity
    rw [div_le_iff₀ hpos]
    have : ((q ^ (k - 1) : ℕ) : ℝ) ≤ ((32 * (h - ℓ + 1) * k ! * sizeCount h k q (P h k ℓ) : ℕ) : ℝ) := by
      exact_mod_cast h1
    push_cast at this
    have hk' : (0 : ℝ) < k ! := by positivity
    rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ (by positivity)]
    push_cast
    nlinarith

theorem sizeCount_le_exceptional (h k q v : ℕ) (hv : v ∉ (range h).image (P h k)) :
    sizeCount h k q v ≤
      ((kSubsets q k).filter (fun A => (h • A).card ∉ (range h).image (P h k))).card := by
  apply Finset.card_le_card
  intro A hA
  rw [Finset.mem_filter] at hA ⊢
  exact ⟨hA.1, hA.2 ▸ hv⟩

/-- Explicit form of Corollary `cor:gap-pattern`, first part, with the threshold coming out of
the proof. -/
theorem gap_pattern_of_le (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) (q : ℕ)
    (hq : 2 * k + 2 * (2 ^ k * k !) * (2 * h + 1) ^ (k - 1) + 32 * h * (2 * h + 1) ^ (k - 1) +
      2 * (2 ^ k * k !) * (2 * h + 1) ^ (2 * k - 2) +
      32 * h * k ! * (2 * h + 1) ^ (2 * k - 2) + 1 ≤ q) :
    ∀ ℓ < h, ∀ v ∉ (range h).image (P h k), sizeCount h k q v < sizeCount h k q (P h k ℓ) := by
  set a := 2 ^ k * k ! with ha
  set B := (2 * h + 1) ^ (k - 1) with hB
  set E := (2 * h + 1) ^ (2 * k - 2) with hE
  intro ℓ hℓ v hv
  have hvE : sizeCount h k q v ≤ E * q ^ (k - 2) :=
    (sizeCount_le_exceptional h k q v hv).trans (card_exceptional_le h k q (by omega) (by omega))
  have hqk : q ^ k = q * q * q ^ (k - 2) := by
    rw [← pow_two, ← pow_add]; congr 1; omega
  have hqk1 : q ^ (k - 1) = q * q ^ (k - 2) := by
    rw [← pow_succ']; congr 1; omega
  have hq2 : 0 < q ^ (k - 2) := pow_pos (by omega) _
  rcases Nat.eq_zero_or_pos ℓ with rfl | hℓ0
  · have h1 := sizeCount_M_lower h k q (by omega) (by omega) (by rw [← ha, ← hB]; omega)
    have hP0 : P h k 0 = M h k := by simp [P, Mpred]
    rw [hP0]
    rw [← ha] at h1
    have h2 : 2 * a * E * q ^ (k - 2) < q * q * q ^ (k - 2) := by
      apply Nat.mul_lt_mul_of_pos_right _ hq2
      calc 2 * a * E < q := by omega
        _ ≤ q * q := Nat.le_mul_of_pos_left _ (by omega)
    have h3 : 2 * a * sizeCount h k q v < 2 * a * sizeCount h k q (M h k) := by
      calc 2 * a * sizeCount h k q v ≤ 2 * a * (E * q ^ (k - 2)) := Nat.mul_le_mul_left _ hvE
        _ = 2 * a * E * q ^ (k - 2) := by ring
        _ < q ^ k := by rw [hqk]; exact h2
        _ ≤ _ := h1
    exact lt_of_mul_lt_mul_left h3 (Nat.zero_le _)
  · have h1 := sizeCount_P_lower h k ℓ q hk hℓ0 hℓ (by rw [← hB]; omega)
    have hs : h - ℓ + 1 ≤ h := by omega
    have h2 : 32 * h * k ! * E * q ^ (k - 2) < q * q ^ (k - 2) :=
      Nat.mul_lt_mul_of_pos_right (by omega) hq2
    have h3 : 32 * h * k ! * sizeCount h k q v < 32 * h * k ! * sizeCount h k q (P h k ℓ) := by
      calc 32 * h * k ! * sizeCount h k q v ≤ 32 * h * k ! * (E * q ^ (k - 2)) :=
            Nat.mul_le_mul_left _ hvE
        _ = 32 * h * k ! * E * q ^ (k - 2) := by ring
        _ < q ^ (k - 1) := by rw [hqk1]; exact h2
        _ ≤ 32 * (h - ℓ + 1) * k ! * sizeCount h k q (P h k ℓ) := h1
        _ ≤ 32 * h * k ! * sizeCount h k q (P h k ℓ) := by gcongr
    exact lt_of_mul_lt_mul_left h3 (Nat.zero_le _)

/-- **Remark `rem:explicit` (explicit threshold, with a worse constant).**  The conclusion of
Corollary `cor:gap-pattern` holds as soon as `q > 70 · 2^k · k! · h · (2h+1)^{2k-2}`.  (The paper
states the threshold `2^k k! h (2h+1)^{2k-2}`; our bounds lose the factor `70`.) -/
theorem gap_pattern_explicit (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) (q : ℕ)
    (hq : 70 * (2 ^ k * k !) * h * (2 * h + 1) ^ (2 * k - 2) < q) :
    ∀ ℓ < h, ∀ v ∉ (range h).image (P h k), sizeCount h k q v < sizeCount h k q (P h k ℓ) := by
  refine gap_pattern_of_le h k hk hh q ?_
  set a := 2 ^ k * k ! with ha
  set B := (2 * h + 1) ^ (k - 1) with hB
  set E := (2 * h + 1) ^ (2 * k - 2) with hE
  have hBE : B ≤ E := Nat.pow_le_pow_right (by omega) (by omega)
  have hkf : k ! ≤ a := Nat.le_mul_of_pos_left _ (by positivity)
  have ha1 : 1 ≤ a := le_trans (Nat.one_le_iff_ne_zero.mpr (Nat.factorial_ne_zero k)) hkf
  have hka : k ≤ a := by
    have : k < 2 ^ k := Nat.lt_two_pow_self
    calc k ≤ 2 ^ k := this.le
      _ ≤ a := Nat.le_mul_of_pos_right _ (Nat.factorial_pos k)
  have hE1 : 1 ≤ E := Nat.one_le_pow _ _ (by omega)
  have hhE : E ≤ h * E := Nat.le_mul_of_pos_left _ (by omega)
  have hX : a ≤ a * h * E :=
    calc a ≤ a * (h * E) := Nat.le_mul_of_pos_right _ (by positivity)
      _ = a * h * E := by ring
  have f2 : a * B ≤ a * h * E :=
    calc a * B ≤ a * (h * E) := Nat.mul_le_mul_left _ (hBE.trans hhE)
      _ = a * h * E := by ring
  have f3 : h * B ≤ a * h * E := by
    calc h * B ≤ h * E := Nat.mul_le_mul_left _ hBE
      _ ≤ a * (h * E) := Nat.le_mul_of_pos_left _ (by omega)
      _ = a * h * E := by ring
  have f4 : a * E ≤ a * h * E :=
    calc a * E ≤ a * (h * E) := Nat.mul_le_mul_left _ hhE
      _ = a * h * E := by ring
  have f5 : h * k ! * E ≤ a * h * E := by
    calc h * k ! * E = k ! * (h * E) := by ring
      _ ≤ a * (h * E) := Nat.mul_le_mul_right _ hkf
      _ = a * h * E := by ring
  nlinarith

/-- **Corollary `cor:gap-pattern`, first part.** For all sufficiently large `q`, each of the
values `P_0, …, P_{h-1}` of `|hA|` is strictly more frequent than every other value. -/
theorem gap_pattern_most_frequent (h k : ℕ) (hk : 3 ≤ k) (hh : 2 ≤ h) :
    ∃ q₀ : ℕ, ∀ q ≥ q₀, ∀ ℓ < h, ∀ v ∉ (range h).image (P h k),
      sizeCount h k q v < sizeCount h k q (P h k ℓ) :=
  ⟨70 * (2 ^ k * k !) * h * (2 * h + 1) ^ (2 * k - 2) + 1,
    fun q hq => gap_pattern_explicit h k hk hh q (by omega)⟩

theorem M_succ (n k : ℕ) (hk : 2 ≤ k) : M (n + 1) k = M n k + (n + k - 1).choose (k - 2) := by
  unfold M
  rw [show n + 1 + k - 1 = (n + k - 1) + 1 by omega, show k - 1 = (k - 2) + 1 by omega,
    Nat.choose_succ_succ, add_comm]

theorem M_strictMono (k : ℕ) (hk : 2 ≤ k) {a b : ℕ} (hab : a < b) : M a k < M b k := by
  induction b with
  | zero => omega
  | succ b ih =>
    rw [M_succ b k hk]
    have hpos : 0 < (b + k - 1).choose (k - 2) := Nat.choose_pos (by omega)
    rcases Nat.lt_succ_iff_lt_or_eq.mp hab with h | h
    · have := ih h; omega
    · subst h; omega

theorem Mpred_le (h k ℓ : ℕ) (hk : 2 ≤ k) (hℓ : ℓ ≤ h + 1) : Mpred ℓ k ≤ M h k := by
  unfold Mpred
  split_ifs with h0
  · omega
  · rcases Nat.lt_or_ge (ℓ - 1) h with h1 | h1
    · exact (M_strictMono k hk h1).le
    · rw [show ℓ - 1 = h by omega]

theorem Mpred_strictMono (k : ℕ) (hk : 2 ≤ k) {a b : ℕ} (hab : a < b) :
    Mpred a k < Mpred b k := by
  unfold Mpred
  rw [if_neg (show b ≠ 0 by omega)]
  split_ifs with ha
  · unfold M; exact Nat.choose_pos (by omega)
  · exact M_strictMono k hk (by omega)

/-- The values `P_0 > P_1 > ⋯ > P_h` are strictly decreasing; in particular `P_0, …, P_{h-1}`
are `h` distinct values. -/
theorem P_strictAnti (h k : ℕ) (hk : 2 ≤ k) {ℓ ℓ' : ℕ} (hℓ : ℓ < ℓ') (hℓ' : ℓ' < h + 1) :
    P h k ℓ' < P h k ℓ := by
  unfold P
  have := Mpred_strictMono k hk hℓ
  have := Mpred_le h k ℓ' hk (by omega)
  omega

/-- **Corollary `cor:gap-pattern`, second part.** `P_ℓ - P_{ℓ+1} = \binom{ℓ+k-2}{k-2}`. -/
theorem gap_pattern_differences (h k : ℕ) (hk : 2 ≤ k) (ℓ : ℕ) (hℓ : ℓ + 1 < h) :
    P h k ℓ - P h k (ℓ + 1) = (ℓ + k - 2).choose (k - 2) := by
  unfold P
  have h1 := Mpred_strictMono k hk (Nat.lt_succ_self ℓ)
  have h2 := Mpred_le h k (ℓ + 1) hk (by omega)
  have h3 : Mpred (ℓ + 1) k = Mpred ℓ k + (ℓ + k - 2).choose (k - 2) := by
    unfold Mpred
    rw [if_neg (by omega), Nat.add_sub_cancel]
    split_ifs with h0
    · subst h0; simp [M, show k - 2 = k - 1 - 1 by omega]
    · obtain ⟨n, rfl⟩ : ∃ n, ℓ = n + 1 := ⟨ℓ - 1, by omega⟩
      rw [M_succ n k hk, Nat.add_sub_cancel]
      congr 2; omega
  omega

/-- For `k = 4` the gaps are the triangular numbers `(ℓ+1)(ℓ+2)/2`. -/
theorem gap_pattern_triangular (h ℓ : ℕ) (hℓ : ℓ + 1 < h) :
    P h 4 ℓ - P h 4 (ℓ + 1) = (ℓ + 1) * (ℓ + 2) / 2 := by
  rw [gap_pattern_differences h 4 (by norm_num) ℓ hℓ, show ℓ + 4 - 2 = ℓ + 2 by omega,
    Nat.choose_two_right]
  congr 1
  rw [show ℓ + 2 - 1 = ℓ + 1 by omega]; ring

end Sumsets


==> anc/PolyMathJr_MSTD/RequestProject/Prelim.lean <==
module

public import RequestProject.Defs

/-!
# Preliminary lemmas

* `Sumsets.card_sumVectors`: `|𝒳_{h,k}| = M_{h,k}`.
* `Sumsets.nsmul_image_eq_sumsOf`: `hA = {x · v : x ∈ 𝒳_{h,k}}` when `v` enumerates `A`.
* `Sumsets.equal_sum_criterion` (Lemma `lem:equal-sum-criterion`).
* `Sumsets.card_coeffVectors_le`, `Sumsets.coeffVectors_linearIndependent`
  (Proposition `prop:coefficient-vectors-lemma`).
* `Sumsets.gap_size_lemma` (Lemma `lem:gap-size-lemma`).
-/

@[expose] public section

open scoped Pointwise

namespace Sumsets

open Finset

variable {h k : ℕ}

theorem mem_sumVectors {x : Fin k → ℕ} : x ∈ sumVectors h k ↔ ∑ i, x i = h :=
  Finset.Nat.mem_antidiagonalTuple

/-! ### Elementary facts about weights -/

theorem weight_cast (d : Fin k → ℤ) : (weight d : ℤ) = ∑ i, ((d i).toNat : ℤ) := by
  simp [weight]

theorem weight_neg_eq {d : Fin k → ℤ} (hd : ∑ i, d i = 0) : weight (-d) = weight d := by
  have h1 : ∑ i, (((d i).toNat : ℤ) - ((-d i).toNat : ℤ)) = 0 := by
    simpa [Int.toNat_sub_toNat_neg] using hd
  rw [Finset.sum_sub_distrib, sub_eq_zero] at h1
  have : (weight (-d) : ℤ) = weight d := by
    rw [weight_cast, weight_cast]; simpa using h1.symm
  exact_mod_cast this

theorem weight_smul_nat (n : ℕ) (d : Fin k → ℤ) : weight ((n : ℤ) • d) = n * weight d := by
  have : (weight ((n : ℤ) • d) : ℤ) = n * weight d := by
    rw [weight_cast, weight_cast, Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => ?_
    simp only [Pi.smul_apply, smul_eq_mul]
    rcases le_or_gt 0 (d i) with h | h
    · rw [Int.toNat_of_nonneg (by positivity), Int.toNat_of_nonneg h]
    · rw [Int.toNat_of_nonpos (by nlinarith), Int.toNat_of_nonpos h.le]; simp
  exact_mod_cast this

theorem neg_le_weight {d : Fin k → ℤ} (hd : ∑ i, d i = 0) (i : Fin k) :
    -d i ≤ weight d := by
  rw [← weight_neg_eq hd, weight_cast]
  calc -d i ≤ ((-d) i).toNat := by simp
    _ ≤ _ := Finset.single_le_sum (f := fun i => (((-d) i).toNat : ℤ))
        (fun _ _ => by positivity) (Finset.mem_univ i)

theorem le_weight (d : Fin k → ℤ) (i : Fin k) : d i ≤ weight d := by
  rw [weight_cast]
  calc d i ≤ (d i).toNat := Int.self_le_toNat _
    _ ≤ _ := Finset.single_le_sum (f := fun i => ((d i).toNat : ℤ))
        (fun _ _ => by positivity) (Finset.mem_univ i)

/-- Normalization of a collision vector (the first half of the proof of the equal-sum
criterion): a nonzero vector `z` with coordinate sum `0` and weight `≤ h` is a nonzero multiple
of a coefficient vector in `ℛ_{h,k}`. -/
theorem exists_coeffVector_of {z : Fin k → ℤ} (hz : z ≠ 0) (hsum : ∑ i, z i = 0)
    (hw : weight z ≤ h) : ∃ d, IsCoeffVector h d ∧ ∃ c : ℤ, c ≠ 0 ∧ z = c • d := by
  classical
  have hne : (univ.filter fun i => z i ≠ 0).Nonempty := by
    by_contra hc
    rw [Finset.not_nonempty_iff_eq_empty, Finset.filter_eq_empty_iff] at hc
    apply hz
    funext i
    have := hc (mem_univ i)
    simp only [ne_eq, not_not] at this
    simp [this]
  set i0 := (univ.filter fun i => z i ≠ 0).min' hne
  have hi0 : z i0 ≠ 0 := by
    have := Finset.min'_mem _ hne
    simpa using this
  have hlt : ∀ j < i0, z j = 0 := by
    intro j hj
    by_contra hc
    have := Finset.min'_le (univ.filter fun i => z i ≠ 0) j
      (Finset.mem_filter.mpr ⟨mem_univ _, hc⟩)
    exact absurd hj (not_lt.mpr this)
  set g := univ.gcd z with hgdef
  have hg0 : g ≠ 0 := by
    intro h0
    rw [Finset.gcd_eq_zero_iff] at h0
    exact hi0 (h0 i0 (mem_univ _))
  have hgnn : 0 ≤ g := Int.nonneg_of_normalize_eq_self (Finset.normalize_gcd)
  have hgpos : 0 < g := lt_of_le_of_ne hgnn (Ne.symm hg0)
  have hdvd : ∀ i, g ∣ z i := fun i => Finset.gcd_dvd (mem_univ i)
  set ε : ℤ := if 0 < z i0 then 1 else -1 with hεdef
  have hε : ε * ε = 1 := by simp only [ε]; split_ifs <;> norm_num
  have hε' : ε = 1 ∨ ε = -1 := by simp only [ε]; split_ifs <;> simp
  have hεne : ε ≠ 0 := by rcases hε' with h' | h' <;> rw [h'] <;> norm_num
  set m : Fin k → ℤ := fun i => z i / g with hmdef
  have hzm : ∀ i, z i = g * m i := fun i => (Int.mul_ediv_cancel' (hdvd i)).symm
  have hmsum : ∑ i, m i = 0 := by
    have : g * ∑ i, m i = 0 := by rw [Finset.mul_sum]; simp_rw [← hzm]; exact hsum
    rcases mul_eq_zero.mp this with h | h
    · exact absurd h hg0
    · exact h
  have hwm : weight m ≤ h := by
    have hzeq : z = ((g.toNat : ℕ) : ℤ) • m := by
      funext i; simp [Int.toNat_of_nonneg hgnn, hzm i]
    have : weight z = g.toNat * weight m := by rw [hzeq, weight_smul_nat]
    have hg1 : 1 ≤ g.toNat := by omega
    calc weight m ≤ g.toNat * weight m := Nat.le_mul_of_pos_left _ hg1
      _ ≤ h := this ▸ hw
  refine ⟨ε • m, ⟨?_, ?_, ?_, ?_, ?_⟩, ε * g, mul_ne_zero hεne hg0, ?_⟩
  · intro h0
    have := congrFun h0 i0
    simp only [Pi.smul_apply, smul_eq_mul, Pi.zero_apply] at this
    rcases mul_eq_zero.mp this with h | h
    · exact hεne h
    · exact hi0 (by rw [hzm i0, h, mul_zero])
  · simp [Pi.smul_apply, ← Finset.mul_sum, hmsum]
  · rcases hε' with h' | h'
    · rw [h', one_smul]; exact hwm
    · rw [h', neg_one_smul, weight_neg_eq hmsum]; exact hwm
  · have h1 : (univ.gcd fun i => ε * m i) = normalize ε * univ.gcd m := Finset.gcd_mul_left
    have h2 : normalize ε = 1 := by
      rcases hε' with h' | h'
      · rw [h']; simp
      · rw [h', Int.normalize_of_nonpos (by norm_num)]; norm_num
    have h3 : univ.gcd m = 1 := Finset.gcd_div_eq_one (mem_univ i0) hi0
    change (univ.gcd fun i => ε * m i) = 1
    rw [h1, h2, h3, one_mul]
  · refine ⟨i0, ?_, fun j hj => ?_⟩
    · simp only [Pi.smul_apply, smul_eq_mul]
      have := hzm i0
      by_cases hp : 0 < z i0
      · have : ε = 1 := by simp [ε, hp]
        rw [this, one_mul]
        by_contra hc; push_neg at hc; nlinarith
      · have : ε = -1 := by simp [ε, hp]
        rw [this]
        have hneg : z i0 < 0 := lt_of_le_of_ne (not_lt.mp hp) hi0
        by_contra hc; push_neg at hc; nlinarith
    · simp only [Pi.smul_apply, smul_eq_mul]
      have := hzm j
      rw [hlt j hj] at this
      have : m j = 0 := by
        rcases mul_eq_zero.mp this.symm with h | h
        · exact absurd h hg0
        · exact h
      rw [this, mul_zero]
  · funext i
    simp only [Pi.smul_apply, smul_eq_mul]
    rw [hzm i]
    calc g * m i = (ε * ε) * g * m i := by rw [hε]; ring
      _ = _ := by ring

/-- `|𝒳_{h,k}| = M_{h,k}`. -/
theorem card_sumVectors (h k : ℕ) (hk : 1 ≤ k) : (sumVectors h k).card = M h k := by
  classical
  have e : (sumVectors h k) ≃ Sym (Fin k) h :=
    (Equiv.subtypeEquivRight (fun x => Finset.Nat.mem_antidiagonalTuple)).trans
      (Sym.equivNatSumOfFintype (Fin k) h).symm
  rw [← Fintype.card_coe, Fintype.card_congr e, Sym.card_sym_eq_choose, Fintype.card_fin, M,
    show k + h - 1 = h + k - 1 by omega]
  exact (Nat.choose_symm_of_eq_add (by omega)).symm

/-- The `h`-fold sumset of the image of `v` is `{x · v : x ∈ 𝒳_{h,k}}`. -/
theorem sum_add_single (x : Fin k → ℕ) (i : Fin k) :
    ∑ j, (x + Pi.single i 1 : Fin k → ℕ) j = ∑ j, x j + 1 := by
  simp [Finset.sum_add_distrib]

theorem dotN_add_single (x : Fin k → ℕ) (i : Fin k) (v : Fin k → ℤ) :
    dotN (x + Pi.single i 1 : Fin k → ℕ) v = dotN x v + v i := by
  simp [dotN, add_mul, Finset.sum_add_distrib, Pi.single_apply]

theorem nsmul_image_eq_sumsOf (h : ℕ) (v : Fin k → ℤ) :
    h • (Finset.univ.image v) = sumsOf h v := by
  classical
  induction h with
  | zero =>
    simp [sumsOf, sumVectors, Finset.Nat.antidiagonalTuple_zero_right, dotN]
    rfl
  | succ h ih =>
    rw [succ_nsmul, ih]
    ext n
    simp only [sumsOf, sumVectors, Finset.mem_add, Finset.mem_image, Finset.mem_univ, true_and,
      Finset.Nat.mem_antidiagonalTuple]
    constructor
    · rintro ⟨_, ⟨y, hy, rfl⟩, _, ⟨i, rfl⟩, rfl⟩
      exact ⟨y + Pi.single i 1, by rw [sum_add_single, hy], dotN_add_single y i v⟩
    · rintro ⟨x, hx, rfl⟩
      have : ∃ i, x i ≠ 0 := by
        by_contra hc
        push_neg at hc
        simp [hc] at hx
      obtain ⟨i, hi⟩ := this
      set y : Fin k → ℕ := Function.update x i (x i - 1)
      have hxy : x = y + Pi.single i 1 := by
        ext j
        by_cases hj : j = i
        · subst hj; simp [y]; omega
        · simp [y, hj]
      refine ⟨_, ⟨y, ?_, rfl⟩, _, ⟨i, rfl⟩, ?_⟩
      · rw [hxy, sum_add_single] at hx; omega
      · rw [hxy, dotN_add_single]

theorem card_sumsOf_le (h : ℕ) (hk : 1 ≤ k) (v : Fin k → ℤ) : (sumsOf h v).card ≤ M h k := by
  rw [← card_sumVectors h k hk]; exact Finset.card_image_le

theorem card_sumsOf_eq_iff (h : ℕ) (hk : 1 ≤ k) (v : Fin k → ℤ) :
    (sumsOf h v).card = M h k ↔ Set.InjOn (fun x => dotN x v) (sumVectors h k) := by
  rw [← card_sumVectors h k hk]; exact Finset.card_image_iff

/-- The paper's description of `ℛ_{h,k}` (without the a priori bound on the entries). -/
theorem mem_coeffVectors {d : Fin k → ℤ} : d ∈ coeffVectors h k ↔ IsCoeffVector h d := by
  unfold coeffVectors
  rw [Finset.mem_filter, Fintype.mem_piFinset]
  refine ⟨fun hd => hd.2, fun hd => ⟨fun i => Finset.mem_Icc.mpr ⟨?_, ?_⟩, hd⟩⟩
  · have h1 := neg_le_weight hd.2.1 i
    have h2 : (weight d : ℤ) ≤ h := by exact_mod_cast hd.2.2.1
    omega
  · have h1 := le_weight d i
    have h2 : (weight d : ℤ) ≤ h := by exact_mod_cast hd.2.2.1
    omega

/-! ### Dot products -/

theorem dotN_add (a b : Fin k → ℕ) (v : Fin k → ℤ) : dotN (a + b) v = dotN a v + dotN b v := by
  simp [dotN, add_mul, Finset.sum_add_distrib]

theorem dotN_posVec_sub_negVec (d v : Fin k → ℤ) :
    dotN (posVec d) v - dotN (negVec d) v = dot d v := by
  simp only [dotN, dot, posVec, negVec, ← Finset.sum_sub_distrib, ← sub_mul]
  simp

theorem dot_smul (c : ℤ) (d v : Fin k → ℤ) : dot (c • d) v = c * dot d v := by
  simp [dot, Finset.mul_sum, mul_assoc]

theorem sum_negVec {d : Fin k → ℤ} (hd : ∑ i, d i = 0) : ∑ i, negVec d i = weight d := by
  rw [← weight_neg_eq hd]; rfl

theorem posVec_eq_negVec_iff {d : Fin k → ℤ} : posVec d = negVec d ↔ d = 0 := by
  constructor
  · intro h; funext i; have := congrFun h i; simp only [posVec, negVec] at this
    have h2 := Int.toNat_sub_toNat_neg (d i); rw [this] at h2; simp at h2; simp [h2]
  · rintro rfl; rfl

/-- A collision `x · v = y · v` between distinct sum vectors comes from a coefficient vector:
`x - y` is a nonzero multiple of some `d ∈ ℛ_{h,k}` with `d · v = 0`. -/
theorem collision_vector (v : Fin k → ℤ) {x y : Fin k → ℕ} (hx : x ∈ sumVectors h k)
    (hy : y ∈ sumVectors h k) (hxy : x ≠ y) (heq : dotN x v = dotN y v) :
    ∃ d ∈ coeffVectors h k, dot d v = 0 ∧ ∃ c : ℤ, c ≠ 0 ∧ ∀ i, (x i : ℤ) - y i = c * d i := by
  rw [mem_sumVectors] at hx hy
  set z : Fin k → ℤ := fun i => (x i : ℤ) - y i
  have hz : z ≠ 0 := by
    intro h0; apply hxy; funext i; have := congrFun h0 i; simp [z] at this; omega
  have hsum : ∑ i, z i = 0 := by
    simp only [z, Finset.sum_sub_distrib]; rw [← Nat.cast_sum, ← Nat.cast_sum, hx, hy]; simp
  have hw : weight z ≤ h := by
    rw [← hx]; exact Finset.sum_le_sum fun i _ => by simp [z]
  obtain ⟨d, hd, c, hc, hzc⟩ := exists_coeffVector_of hz hsum hw
  refine ⟨d, mem_coeffVectors.mpr hd, ?_, c, hc, fun i => by
    have := congrFun hzc i; simpa [z] using this⟩
  have : dot z v = 0 := by
    simp only [dot, z, sub_mul, Finset.sum_sub_distrib]; simp only [dotN] at heq; rw [heq]; simp
  rw [hzc, dot_smul] at this
  exact (mul_eq_zero.mp this).resolve_left hc

/-- **Lemma (equal-sum criterion).** There are distinct `x, y ∈ 𝒳_{h,k}` with `x · v = y · v`
iff some `d ∈ ℛ_{h,k}` satisfies `d · v = 0`. -/
theorem equal_sum_criterion (v : Fin k → ℤ) :
    (∃ x ∈ sumVectors h k, ∃ y ∈ sumVectors h k, x ≠ y ∧ dotN x v = dotN y v) ↔
      ∃ d ∈ coeffVectors h k, dot d v = 0 := by
  constructor
  · rintro ⟨x, hx, y, hy, hxy, heq⟩
    obtain ⟨d, hd, hdv, -⟩ := collision_vector v hx hy hxy heq
    exact ⟨d, hd, hdv⟩
  · rintro ⟨d, hd, hdv⟩
    have hd' := mem_coeffVectors.mp hd
    obtain ⟨hd0, hdsum, hdw, -, ⟨i0, -, -⟩⟩ := hd'
    set t : Fin k → ℕ := (h - weight d) • Pi.single i0 1
    have ht : ∑ i, t i = h - weight d := by simp [t, Pi.single_apply]
    refine ⟨posVec d + t, ?_, negVec d + t, ?_, ?_, ?_⟩
    · rw [mem_sumVectors]; simp only [Pi.add_apply, Finset.sum_add_distrib, ht]
      change weight d + _ = h; omega
    · rw [mem_sumVectors]; simp only [Pi.add_apply, Finset.sum_add_distrib, ht]
      rw [sum_negVec hdsum]; omega
    · intro h0; apply hd0; rw [← posVec_eq_negVec_iff]; exact add_right_cancel h0
    · rw [dotN_add, dotN_add]; have := dotN_posVec_sub_negVec d v; linarith

/-! ### Rank lemma for one and two equations -/

/-- Rank lemma, one equation: if `c i ≠ 0`, the solutions of `c · p = 0` in a box `∏ S j`
number at most `∏_{j ≠ i} |S j|`. -/
theorem card_filter_dot_eq_zero_le (c : Fin k → ℤ) (i : Fin k) (hci : c i ≠ 0)
    (S : Fin k → Finset ℤ) :
    ((Fintype.piFinset S).filter (fun p => dot c p = 0)).card ≤
      ∏ j ∈ univ.erase i, (S j).card := by
  classical
  set S' : Fin k → Finset ℤ := Function.update S i {0}
  have hcard : (Fintype.piFinset S').card = ∏ j ∈ univ.erase i, (S j).card := by
    rw [Fintype.card_piFinset, ← Finset.mul_prod_erase univ _ (mem_univ i)]
    simp only [S', Function.update_self, card_singleton, one_mul]
    exact Finset.prod_congr rfl fun j hj => by rw [Function.update_of_ne (ne_of_mem_erase hj)]
  rw [← hcard]
  refine Finset.card_le_card_of_injOn (fun p => Function.update p i 0) ?_ ?_
  · intro p hp
    simp only [coe_filter, Fintype.mem_piFinset, Set.mem_setOf_eq] at hp
    simp only [mem_coe, Fintype.mem_piFinset]
    intro j
    by_cases hj : j = i
    · subst hj; simp [S']
    · simp [S', hj, hp.1 j]
  · intro p hp p' hp' heq
    simp only [coe_filter, Fintype.mem_piFinset, Set.mem_setOf_eq] at hp hp'
    have hoff : ∀ j, j ≠ i → p j = p' j := fun j hj => by
      have := congrFun heq j; simpa [hj] using this
    have key : c i * p i = c i * p' i := by
      have h1 := hp.2; have h2 := hp'.2
      unfold dot at h1 h2
      rw [← Finset.add_sum_erase _ _ (mem_univ i)] at h1 h2
      have : ∑ j ∈ univ.erase i, c j * p j = ∑ j ∈ univ.erase i, c j * p' j :=
        sum_congr rfl (fun j hj => by rw [hoff j (ne_of_mem_erase hj)])
      linarith
    funext j
    by_cases hj : j = i
    · subst hj; exact mul_left_cancel₀ hci key
    · exact hoff j hj

theorem dot_split (c p : Fin k → ℤ) (i j : Fin k) (hij : i ≠ j) :
    dot c p = c i * p i + c j * p j + ∑ l ∈ (univ.erase i).erase j, c l * p l := by
  unfold dot
  rw [← Finset.add_sum_erase _ _ (mem_univ i),
    ← Finset.add_sum_erase _ _ (mem_erase.mpr ⟨hij.symm, mem_univ j⟩)]
  ring

/-- Rank lemma, two equations: if the `2 × 2` minor in columns `i ≠ j` is nonzero, the common
solutions of `d · p = 0` and `e · p = 0` in a box number at most `∏_{l ≠ i, j} |S l|`. -/
theorem card_filter_two_dot_eq_zero_le (d e : Fin k → ℤ) (i j : Fin k) (hij : i ≠ j)
    (hdet : d i * e j - d j * e i ≠ 0) (S : Fin k → Finset ℤ) :
    ((Fintype.piFinset S).filter (fun p => dot d p = 0 ∧ dot e p = 0)).card ≤
      ∏ l ∈ (univ.erase i).erase j, (S l).card := by
  classical
  set S' : Fin k → Finset ℤ := Function.update (Function.update S i {0}) j {0}
  have hj' : j ∈ univ.erase i := mem_erase.mpr ⟨hij.symm, mem_univ j⟩
  have hcard : (Fintype.piFinset S').card = ∏ l ∈ (univ.erase i).erase j, (S l).card := by
    rw [Fintype.card_piFinset, ← Finset.mul_prod_erase univ _ (mem_univ i),
      ← Finset.mul_prod_erase _ _ hj']
    simp only [S', Function.update_self, card_singleton, one_mul, Function.update_of_ne hij]
    refine Finset.prod_congr rfl fun l hl => ?_
    have h1 := ne_of_mem_erase hl
    have h2 := ne_of_mem_erase (mem_of_mem_erase hl)
    rw [Function.update_of_ne h1, Function.update_of_ne h2]
  rw [← hcard]
  refine Finset.card_le_card_of_injOn
    (fun p => Function.update (Function.update p i 0) j 0) ?_ ?_
  · intro p hp
    simp only [coe_filter, Fintype.mem_piFinset, Set.mem_setOf_eq] at hp
    simp only [mem_coe, Fintype.mem_piFinset]
    intro l
    by_cases hl : l = j
    · subst hl; simp [S']
    · by_cases hl' : l = i
      · subst hl'; simp [S', hl]
      · simp [S', hl, hl', hp.1 l]
  · intro p hp p' hp' heq
    simp only [coe_filter, Fintype.mem_piFinset, Set.mem_setOf_eq] at hp hp'
    have hoff : ∀ l, l ≠ i → l ≠ j → p l = p' l := fun l hl hl' => by
      have := congrFun heq l; simpa [hl, hl'] using this
    have hrest : ∀ c : Fin k → ℤ, ∑ l ∈ (univ.erase i).erase j, c l * p l =
        ∑ l ∈ (univ.erase i).erase j, c l * p' l := fun c =>
      sum_congr rfl (fun l hl => by
        rw [hoff l (ne_of_mem_erase (mem_of_mem_erase hl)) (ne_of_mem_erase hl)])
    have e1 := hp.2.1; have e2 := hp.2.2; have e3 := hp'.2.1; have e4 := hp'.2.2
    rw [dot_split _ _ i j hij] at e1 e2 e3 e4
    rw [hrest] at e1 e2
    have ki : (d i * e j - d j * e i) * (p i - p' i) = 0 := by
      linear_combination e j * e1 - d j * e2 - e j * e3 + d j * e4
    have kj : (d i * e j - d j * e i) * (p j - p' j) = 0 := by
      linear_combination d i * e2 - e i * e1 - d i * e4 + e i * e3
    funext l
    by_cases hl : l = i
    · subst hl; have := (mul_eq_zero.mp ki).resolve_left hdet; linarith
    · by_cases hl' : l = j
      · subst hl'; have := (mul_eq_zero.mp kj).resolve_left hdet; linarith
      · exact hoff l hl hl'

/-! ### The coefficient vectors -/

/-- **Proposition (coefficient vectors), counting part.** `|ℛ_{h,k}| ≤ (2h+1)^{k-1}`. -/
theorem card_coeffVectors_le (h k : ℕ) (hk : 1 ≤ k) :
    (coeffVectors h k).card ≤ (2 * h + 1) ^ (k - 1) := by
  classical
  set i : Fin k := ⟨0, hk⟩
  calc (coeffVectors h k).card
      ≤ ((Fintype.piFinset fun _ : Fin k => Finset.Icc (-(h : ℤ)) h).filter
          (fun p => dot (fun _ => 1) p = 0)).card := by
        apply Finset.card_le_card
        intro d hd
        have hd' := mem_coeffVectors.mp hd
        unfold coeffVectors at hd
        rw [Finset.mem_filter] at hd ⊢
        exact ⟨hd.1, by simpa [dot] using hd'.2.1⟩
    _ ≤ ∏ j ∈ univ.erase i, (Finset.Icc (-(h : ℤ)) h).card :=
        card_filter_dot_eq_zero_le _ i one_ne_zero _
    _ = (2 * h + 1) ^ (k - 1) := by
        rw [Finset.prod_const, Finset.card_erase_of_mem (mem_univ _), Finset.card_univ,
          Fintype.card_fin, Int.card_Icc]
        congr 1
        omega

theorem not_leadingPos_neg {d : Fin k → ℤ} (hd : LeadingPos d) (hd' : LeadingPos (-d)) : False := by
  obtain ⟨i, hi, hlt⟩ := hd
  obtain ⟨i', hi', hlt'⟩ := hd'
  rcases lt_trichotomy i i' with h | h | h
  · have := hlt' i h; simp at this; omega
  · subst h; simp at hi'; omega
  · have := hlt i' h; simp [this] at hi'

/-- Two coefficient vectors which are proportional are equal. -/
theorem eq_of_smul_eq_smul {d e : Fin k → ℤ} (hd : IsCoeffVector h d) (he : IsCoeffVector h e)
    {a b : ℤ} (ha : a ≠ 0) (hab : a • d = b • e) : d = e := by
  have hgd : (univ.gcd fun i => a * d i) = normalize a := by
    rw [Finset.gcd_mul_left, hd.2.2.2.1, mul_one]
  have hge : (univ.gcd fun i => b * e i) = normalize b := by
    rw [Finset.gcd_mul_left, he.2.2.2.1, mul_one]
  have hfun : (fun i => a * d i) = fun i => b * e i := by
    funext i; have := congrFun hab i; simpa using this
  rw [hfun, hge] at hgd
  rcases (normalize_eq_normalize_iff.mp hgd.symm) with ⟨h1, h2⟩
  have hab' : a = b ∨ a = -b := by
    rcases Int.natAbs_eq_natAbs_iff.mp (Int.natAbs_eq_of_dvd_dvd h1 h2) with h | h
    · exact Or.inl h
    · exact Or.inr h
  rcases hab' with rfl | rfl
  · funext i; have := congrFun hfun i; exact mul_left_cancel₀ ha this
  · exfalso
    have hb : b ≠ 0 := by intro h0; simp [h0] at ha
    have hde : d = -e := by
      funext i; have := congrFun hfun i
      have : b * (d i + e i) = 0 := by simp at this; linarith
      simp only [Pi.neg_apply]
      have := (mul_eq_zero.mp this).resolve_left hb; linarith
    have := he.2.2.2.2
    have hd4 := hd.2.2.2.2
    rw [hde] at hd4
    exact not_leadingPos_neg this hd4

/-- **Proposition (coefficient vectors), independence part.** Two distinct vectors of `ℛ_{h,k}`
are linearly independent. -/
theorem coeffVectors_linearIndependent {d e : Fin k → ℤ} (hd : d ∈ coeffVectors h k)
    (he : e ∈ coeffVectors h k) (hde : d ≠ e) : LinearIndependent ℤ ![d, e] := by
  rw [mem_coeffVectors] at hd he
  rw [LinearIndependent.pair_iff]
  intro s t hst
  by_cases hs : s = 0
  · subst hs
    simp only [zero_smul, zero_add, smul_eq_zero] at hst
    exact ⟨rfl, hst.resolve_right he.1⟩
  · exfalso
    apply hde
    refine eq_of_smul_eq_smul hd he hs (b := -t) ?_
    rw [neg_smul, eq_neg_iff_add_eq_zero, hst]

/-- Two distinct coefficient vectors have a nonzero `2 × 2` minor. -/
theorem exists_minor_ne_zero {d e : Fin k → ℤ} (hd : d ∈ coeffVectors h k)
    (he : e ∈ coeffVectors h k) (hde : d ≠ e) :
    ∃ i j, i ≠ j ∧ d i * e j - d j * e i ≠ 0 := by
  rw [mem_coeffVectors] at hd he
  by_contra hcon
  push_neg at hcon
  have hall : ∀ i j, d i * e j - d j * e i = 0 := by
    intro i j
    by_cases hij : i = j
    · subst hij; ring
    · exact hcon i j hij
  obtain ⟨i0, hi0, -⟩ := hd.2.2.2.2
  apply hde
  refine (eq_of_smul_eq_smul he hd (ne_of_gt hi0) (b := e i0) ?_).symm
  funext j
  have := hall i0 j
  simp only [Pi.smul_apply, smul_eq_mul]
  linarith

/-! ### The gap-size lemma -/

/-- **Lemma (gap size).** If exactly one `d ∈ ℛ_{h,k}` satisfies `d · v = 0`, then
`|{x · v : x ∈ 𝒳_{h,k}}| = M_{h,k} - M_{h - w(d),k}`. -/
theorem gap_size_lemma (hk : 1 ≤ k) (v : Fin k → ℤ) {d : Fin k → ℤ} (hd : d ∈ coeffVectors h k)
    (hdv : dot d v = 0) (huniq : ∀ e ∈ coeffVectors h k, dot e v = 0 → e = d) :
    (sumsOf h v).card = M h k - M (h - weight d) k := by
  classical
  obtain ⟨hd0, hdsum, hdw, -, ⟨i1, hi1pos, -⟩⟩ := mem_coeffVectors.mp hd
  -- collisions are multiples of `d`
  have coll : ∀ x ∈ sumVectors h k, ∀ y ∈ sumVectors h k, dotN x v = dotN y v →
      ∃ m : ℤ, ∀ i, (x i : ℤ) - y i = m * d i := by
    intro x hx y hy hxy
    by_cases hxy' : x = y
    · exact ⟨0, fun i => by simp [hxy']⟩
    obtain ⟨d', hd', hd'v, c, -, hc⟩ := collision_vector v hx hy hxy' hxy
    obtain rfl := huniq d' hd' hd'v
    exact ⟨c, hc⟩
  set p := posVec d
  set S := (sumVectors h k).filter (fun x => ¬ ∀ i, p i ≤ x i)
  -- cardinality of `S`
  have hT : ((sumVectors h k).filter (fun x => ∀ i, p i ≤ x i)).card =
      (sumVectors (h - weight d) k).card := by
    symm
    refine Finset.card_nbij' (fun t => t + p) (fun x => x - p) ?_ ?_ ?_ ?_
    · intro t ht
      simp only [mem_coe, mem_sumVectors, mem_filter] at ht ⊢
      refine ⟨?_, fun i => by simp⟩
      simp only [Pi.add_apply, Finset.sum_add_distrib, ht]
      change h - weight d + weight d = h
      omega
    · intro x hx
      simp only [mem_coe, mem_sumVectors, mem_filter] at hx ⊢
      have := Finset.sum_tsub_distrib (s := univ) (f := x) (g := p) (fun i _ => hx.2 i)
      simp only [Pi.sub_apply, this, hx.1]
      rfl
    · intro t _; funext i; simp
    · intro x hx
      simp only [mem_coe, mem_filter] at hx
      funext i; simp [Nat.sub_add_cancel (hx.2 i)]
  have hScard : S.card = M h k - M (h - weight d) k := by
    have := Finset.card_filter_add_card_filter_not (s := sumVectors h k)
      (p := fun x => ∀ i, p i ≤ x i)
    rw [hT, card_sumVectors h k hk, card_sumVectors (h - weight d) k hk] at this
    change _ + S.card = _ at this
    omega
  -- every value is attained on `S`
  have hreach : ∀ n, ∀ x ∈ sumVectors h k, x i1 = n → ∃ x' ∈ S, dotN x' v = dotN x v := by
    intro n
    induction n using Nat.strong_induction_on with
    | _ n ih =>
      intro x hx hxn
      by_cases hxS : ∀ i, p i ≤ x i
      · set x' : Fin k → ℕ := fun i => x i - p i + negVec d i
        have hx'mem : x' ∈ sumVectors h k := by
          rw [mem_sumVectors] at hx ⊢
          simp only [x', Finset.sum_add_distrib]
          rw [Finset.sum_tsub_distrib _ (fun i _ => hxS i), sum_negVec hdsum, hx]
          change h - weight d + weight d = h
          omega
        have hx'cast : ∀ i, (x' i : ℤ) = x i - d i := by
          intro i
          simp only [x', p, posVec, negVec]
          have := hxS i
          simp only [p, posVec] at this
          push_cast [this]
          have := Int.toNat_sub_toNat_neg (d i)
          linarith
        have hx'dot : dotN x' v = dotN x v := by
          have : dotN x' v = dotN x v - dot d v := by
            simp only [dotN, dot, hx'cast, sub_mul, Finset.sum_sub_distrib]
          rw [this, hdv, sub_zero]
        have hlt : x' i1 < n := by
          have := hx'cast i1
          omega
        obtain ⟨x'', hx''S, hx''⟩ := ih _ hlt x' hx'mem rfl
        exact ⟨x'', hx''S, hx''.trans hx'dot⟩
      · exact ⟨x, mem_filter.mpr ⟨hx, hxS⟩, rfl⟩
  have himage : sumsOf h v = S.image (fun x => dotN x v) := by
    apply le_antisymm
    · intro n hn
      simp only [sumsOf, mem_image] at hn ⊢
      obtain ⟨x, hx, rfl⟩ := hn
      exact hreach _ x hx rfl
    · exact Finset.image_subset_image (Finset.filter_subset _ _)
  -- injectivity on `S`
  have hinj : Set.InjOn (fun x => dotN x v) S := by
    intro x hx y hy hxy
    simp only [mem_coe, S, mem_filter] at hx hy
    obtain ⟨m, hm⟩ := coll x hx.1 y hy.1 hxy
    rcases lt_trichotomy m 0 with hm0 | hm0 | hm0
    · exfalso; apply hy.2; intro i
      simp only [p, posVec]
      rcases le_or_gt (d i) 0 with hdi | hdi
      · simp [Int.toNat_of_nonpos hdi]
      · have := hm i; have : (d i).toNat = d i := Int.toNat_of_nonneg hdi.le
        have : (1 : ℤ) * d i ≤ -m * d i := by
          apply mul_le_mul_of_nonneg_right _ hdi.le; omega
        rw [neg_mul] at this
        omega
    · funext i; have := hm i; rw [hm0] at this; simp at this; omega
    · exfalso; apply hx.2; intro i
      simp only [p, posVec]
      rcases le_or_gt (d i) 0 with hdi | hdi
      · simp [Int.toNat_of_nonpos hdi]
      · have := hm i; have : (d i).toNat = d i := Int.toNat_of_nonneg hdi.le
        have : (1 : ℤ) * d i ≤ m * d i := by
          apply mul_le_mul_of_nonneg_right _ hdi.le; omega
        omega
  rw [himage, Finset.card_image_of_injOn hinj, hScard]

end Sumsets


==> anc/PolyMathJr_MSTD/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "RequestProject",
 "lakeDir": ".lake"}


==> anc/PolyMathJr_MSTD/lakefile.toml <==
name = "RequestProject"
defaultTargets = ["RequestProject"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.28.0"

[[lean_lib]]
name = "RequestProject"
globs = ["RequestProject.+"]


==> anc/PolyMathJr_MSTD/lean-toolchain <==
leanprover/lean4:v4.28.0


==> anc/README.txt <==
Lean formalization accompanying Gaps in the Most Frequent Sizes of Integer Sumsets.

Repository: https://github.com/sawan201/PolyMathJr_MSTD
Snapshot commit: b4bca0a4b8561b8d7ccbf77d9470715d1541c71c

All 19 repository files are preserved without content changes under PolyMathJr_MSTD/.
The toolchain and pinned dependencies are recorded in lean-toolchain and lake-manifest.json.
This code is ancillary material and is not used to compile the manuscript.

